Knowing When Not to Reuse: Conditional Experience Transfer in Autonomous LLM Post-Training

Large language models offer broad capabilities, but adapting them to evolving domains, tools, and requirements often entails repeated post-training. Autonomous systems automate parts of this process by proposing updates, training candidates, and using evaluation feedback to select subsequent proposals. As evidence accumulates, a central problem emerges: which past update evidence remains actionable after subsequent training has changed the parent model? An update's effect depends on its parent, data, and training stage. Treating past success as context-free permission can waste compute. If the resulting child is promoted, it can also degrade the subsequent training trajectory. We formulate this problem as conditional experience transfer and introduce Boundary-Calibrated Intervention Transfer (BCIT), a method that authorizes experience reuse before weight-changing training. BCIT binds an observed effect to its source context, checks applicability conditions, vetoes candidates with named hard conflicts, and obtains current-state evidence through a bounded training trial when needed. Fully trained candidates still face a shared adoption rule, and only observed events extend memory. On one 4B model adapted across finance reasoning, text-to-SQL, and function calling, candidate updates exhibit heterogeneous target and retention effects across the evaluated contexts. Under matched candidates, evidence, and compute, BCIT authorizes fewer harmful updates and attains higher equal-budget final-model quality than the evaluated alternatives. These results support treating experience authorization as a distinct problem in autonomous post-training.

==> anc/reproducibility/README.md <==
# Reproducibility material

This ancillary directory contains the manuscript-facing numerical data,
analysis code, figure-generation code, and protocol examples supplied with the
paper. It supports inspection of reported aggregates, paired comparisons, and
quantitative figures without relying on an external URL.

## Included material

- `recompute_p0_results.py` and the two `p0_author_verified_*.csv` files
  recompute endpoint aggregates, sample standard deviations, paired confidence
  intervals, exact sign-flip tests, and controller cost summaries.
- `supplement_tables/` contains seed-level endpoint and ShortFull-24 data.
- `figure_generation/` contains the disclosed CSV inputs, plotting script, and
  Python requirements for the quantitative figures.
- `protocol_examples/` contains field-preserving examples of the frozen
  artifact contract from the earlier 24-GPU-hour pilot and a constructed
  proposal-schema fixture.

## Commands

From this directory, run:

```bash
python3 -m pip install -r requirements.txt
python3 recompute_p0_results.py
```

For the figures, run:

```bash
python3 -m pip install -r figure_generation/requirements.txt
python3 figure_generation/make_experiment_figures.py
```

## Scope

These files reproduce manuscript tables, statistical summaries, and
quantitative figures from the supplied result ledgers. They do not include the
complete training stack, benchmark preprocessing programs, model checkpoints,
or every remote execution log needed to rerun all weight-changing experiments
from scratch. Host names and author-specific paths in the protocol examples
have been replaced by neutral names.


==> anc/reproducibility/figure_generation/data/README.md <==
# Source data for the BCIT experiment figures

These CSV files are the manuscript-facing data inputs for the two experiment
figures generated by `../make_experiment_figures.py`. Separating values from the
plotting code makes every plotted point auditable without reading Python source.

## Files

- `transfer_heterogeneity_24.csv`: the 24 retrospective candidate--target-context
  pairs. Direction counts in Figure 2a are computed from `target_delta_pp`; the
  scatter in Figure 2b uses the minimum of the two IFEval changes.
- `shortfull_24.csv`: all 24 unselected short/full pairs. Values are percentage
  points, converted from the raw fractions in the verified ledger.
- `equal_budget_trajectories.csv`: the recorded 0/6/12/18/24/30/36 GPU-hour
  task-score trajectories. BCIT and Flat contain six paired seeds; the two
  secondary systems are explicitly marked as descriptive three-seed means.

## Authority and transformations

The source of truth is
`../../experiments/BCIT_AUTHOR_VERIFIED_RESULTS_20260722.md`, supplemented for
the retrospective diagnostic by the frozen author record transcribed into
`transfer_heterogeneity_24.csv`.
The plotting script performs only the transformations stated in the paper:

1. target direction is the sign of `target_delta_pp`;
2. worst retention is `min(ifeval_prompt_delta_pp,
   ifeval_instruction_delta_pp)`;
3. BCIT/Flat bands are mean plus/minus one sample standard deviation across the
   six displayed seeds;
4. secondary trajectories are shown as descriptive means without uncertainty
   bands.

The script asserts the disclosed counts, four short/full sign reversals, 20/24
sign agreement, and BCIT/Flat endpoints before writing any figure.

## Reproduce

From the repository root:

```bash
python3 -m venv /tmp/bcit-figures-venv
/tmp/bcit-figures-venv/bin/python -m pip install -r figures/requirements.txt
/tmp/bcit-figures-venv/bin/python figures/make_experiment_figures.py
```


==> anc/reproducibility/figure_generation/data/equal_budget_trajectories.csv <==
method,seed,score_0h,score_6h,score_12h,score_18h,score_24h,score_30h,score_36h,series_role
BCIT,S1,42.514,43.177,43.959,44.752,45.460,46.126,46.662,paired_seed
BCIT,S2,42.514,43.640,44.533,45.455,46.237,46.866,47.420,paired_seed
BCIT,S3,42.514,43.254,44.053,44.868,45.588,46.248,46.787,paired_seed
BCIT,S4,42.514,43.467,44.318,45.193,45.947,46.590,47.137,paired_seed
BCIT,S5,42.514,43.071,43.826,44.590,45.280,45.955,46.487,paired_seed
BCIT,S6,42.514,43.671,44.570,45.502,46.288,46.915,47.470,paired_seed
Flat,S1,42.514,42.754,43.117,43.450,43.731,43.924,44.103,paired_seed
Flat,S2,42.514,43.130,43.577,43.972,44.295,44.550,44.695,paired_seed
Flat,S3,42.514,42.966,43.376,43.744,44.049,44.276,44.436,paired_seed
Flat,S4,42.514,42.691,43.040,43.362,43.636,43.818,44.003,paired_seed
Flat,S5,42.514,43.104,43.544,43.935,44.255,44.506,44.653,paired_seed
Flat,S6,42.514,42.876,43.266,43.618,43.913,44.126,44.294,paired_seed
BCIT-Retrieve,mean-3,42.514,43.180,43.830,44.420,44.960,45.350,45.650,descriptive_mean
No-memory,mean-3,42.514,43.020,43.340,43.580,43.750,43.860,43.919,descriptive_mean


==> anc/reproducibility/figure_generation/data/shortfull_24.csv <==
id,update_type,full_label,short_target_delta_pp,full_target_delta_pp,short_action
S01,SFT,H,-13.974,-10.000,FAIL
S02,SFT,H,-14.760,-7.200,FAIL
S03,SFT,H,-12.255,-5.100,FAIL
S04,SFT,H,15.270,-3.000,PASS
S05,SFT,N,-6.664,-1.200,FAIL
S06,SFT,B,5.525,1.200,PASS
S07,SFT,B,-1.839,3.000,INCONCLUSIVE
S08,SFT,N,4.449,4.800,INCONCLUSIVE
S09,SFT,B,19.669,6.900,PASS
S10,SFT,B,9.983,9.100,PASS
S11,SFT,B,22.638,11.200,PASS
S12,SFT,B,7.644,13.600,PASS
G01,GRPO,H,-21.813,-12.600,FAIL
G02,GRPO,H,-16.441,-8.300,FAIL
G03,GRPO,H,-10.990,-4.700,FAIL
G04,GRPO,H,9.411,-2.300,PASS
G05,GRPO,N,-22.667,-1.000,FAIL
G06,GRPO,N,-9.494,-0.300,FAIL
G07,GRPO,B,20.300,1.400,PASS
G08,GRPO,N,1.545,3.400,INCONCLUSIVE
G09,GRPO,B,6.183,5.700,PASS
G10,GRPO,N,-3.553,8.100,INCONCLUSIVE
G11,GRPO,B,8.500,10.900,PASS
G12,GRPO,B,24.632,14.200,INCONCLUSIVE


==> anc/reproducibility/figure_generation/data/transfer_heterogeneity_24.csv <==
case_key,paper_label,family,target_task,target_delta_pp,ifeval_prompt_delta_pp,ifeval_instruction_delta_pp
finqa-balanced,Balanced numeric repair,Finance,TAT-QA,-0.487,1.109,2.038
finqa-bulk-cot,Strict-CoT finance repair,Finance,TAT-QA,-0.890,8.133,7.914
finqa-cold-start,CoT cold start,Finance,TAT-QA,0.355,-0.739,-0.719
finqa-grpo,Exact-reward finance GRPO,Finance,TAT-QA,-0.182,1.479,0.839
finqa-longer,Extended finance SFT,Finance,TAT-QA,0.357,0.370,1.679
finqa-precision,Precision-replay finance SFT,Finance,TAT-QA,0.352,13.309,11.990
finqa-rft,Filtered finance SFT,Finance,TAT-QA,0.018,1.294,0.000
finqa-short,Short finance continuation,Finance,TAT-QA,0.092,-0.924,-1.319
spider-complex,Complex-query SQL replay,SQL,BIRD,0.750,0.000,-0.120
spider-exec,Execution-reward SQL GRPO,SQL,BIRD,0.750,1.109,0.360
spider-exec-mix,Mixed execution SQL GRPO,SQL,BIRD,-0.750,0.000,-0.600
spider-hard,Hard-query SQL GRPO,SQL,BIRD,0.000,0.924,0.360
spider-rationale,Rationale-first SQL SFT,SQL,BIRD,-2.250,-1.109,-1.559
spider-distill,Rejection-distilled SQL SFT,SQL,BIRD,-0.250,2.773,2.398
spider-schema,Schema-reward SQL GRPO,SQL,BIRD,0.000,2.218,0.839
spider-standard,Standard SQL SFT,SQL,BIRD,2.250,-22.736,-18.705
xlam-argument,Argument-repair function SFT,Function,BFCL,0.676,-0.739,-0.600
xlam-complexity,Complexity-stratified function SFT,Function,BFCL,-2.703,2.403,1.079
xlam-format,Format-retention function SFT,Function,BFCL,-0.225,-1.848,-0.839
xlam-low-lr,Low-rate function continuation,Function,BFCL,-0.225,-0.739,-0.120
xlam-random,Random-sampling function SFT,Function,BFCL,1.351,-11.091,-8.153
xlam-rescue,Function recovery GRPO,Function,BFCL,0.000,-0.185,0.240
xlam-reward-abl.,Reward-ablated function GRPO,Function,BFCL,0.450,-0.185,-0.839
xlam-valid-gold,Gold-filtered function SFT,Function,BFCL,-0.225,1.664,0.600


==> anc/reproducibility/figure_generation/make_experiment_figures.py <==
#!/usr/bin/env python3
"""Generate the BCIT paper's experiment figures from auditable CSV inputs.

The manuscript-facing values live in ``figures/data`` and are traced in
``FIGURE_TRACE.md``.  This script performs only disclosed transformations and
validates the headline counts before exporting vector PDF and 600-dpi PNG.
"""

from __future__ import annotations

import csv
from collections import Counter
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from matplotlib.patches import Patch


OUT = Path(__file__).resolve().parent
DATA = OUT / "data"

# A restrained Paul-Tol-inspired palette.  Color is redundant with labels,
# markers, and line styles so the plots remain interpretable in grayscale.
BLUE = "#4477AA"
ORANGE = "#EE7733"
GREEN = "#228833"
PURPLE = "#AA3377"
GREY = "#B7BEC7"
DARK_GREY = "#6C7785"
INK = "#26323F"
GRID = "#DDE2E8"
SAFE_FILL = "#EAF4F0"
RISK_FILL = "#F9ECE7"
REVERSAL = "#9B3E4A"

mpl.rcParams.update(
    {
        "font.family": "sans-serif",
        "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
        "font.size": 9.0,
        "axes.labelsize": 9.0,
        "axes.titlesize": 9.5,
        "xtick.labelsize": 9.0,
        "ytick.labelsize": 9.0,
        "legend.fontsize": 9.0,
        "text.color": INK,
        "axes.labelcolor": INK,
        "axes.edgecolor": INK,
        "xtick.color": INK,
        "ytick.color": INK,
        "axes.linewidth": 0.65,
        "lines.linewidth": 1.25,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "figure.facecolor": "white",
        "axes.facecolor": "white",
        "axes.axisbelow": True,
        "savefig.facecolor": "white",
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.025,
    }
)


def _read_csv(name: str) -> list[dict[str, str]]:
    with (DATA / name).open(newline="", encoding="utf-8") as handle:
        return list(csv.DictReader(handle))


def _float(row: dict[str, str], key: str) -> float:
    return float(row[key])


def _clean_axes(ax: plt.Axes, *, grid: str | None = None) -> None:
    ax.spines[["top", "right"]].set_visible(False)
    if grid is not None:
        ax.grid(axis=grid, color=GRID, linewidth=0.48, alpha=0.9)


def panel_label(ax: plt.Axes, label: str) -> None:
    ax.text(
        -0.08,
        1.10,
        label,
        transform=ax.transAxes,
        fontsize=10.0,
        fontweight="bold",
        ha="left",
        va="bottom",
        clip_on=False,
    )


def save(fig: plt.Figure, stem: str) -> None:
    fig.savefig(OUT / f"{stem}.pdf")
    fig.savefig(OUT / f"{stem}.png", dpi=600)
    plt.close(fig)


def _load_transfer() -> list[dict[str, str]]:
    rows = _read_csv("transfer_heterogeneity_24.csv")
    assert len(rows) == 24, "Transfer figure must contain exactly 24 pairs"
    return rows


def _load_shortfull() -> list[dict[str, str]]:
    rows = _read_csv("shortfull_24.csv")
    assert len(rows) == 24, "ShortFull figure must contain exactly 24 pairs"
    return rows


def _load_trajectories() -> tuple[np.ndarray, dict[str, np.ndarray]]:
    rows = _read_csv("equal_budget_trajectories.csv")
    budgets = np.array([0, 6, 12, 18, 24, 30, 36], dtype=float)
    columns = [f"score_{int(hour)}h" for hour in budgets]
    grouped: dict[str, list[list[float]]] = {}
    for row in rows:
        grouped.setdefault(row["method"], []).append([_float(row, key) for key in columns])
    arrays = {name: np.asarray(values, dtype=float) for name, values in grouped.items()}
    assert arrays["BCIT"].shape == (6, 7)
    assert arrays["Flat"].shape == (6, 7)
    assert arrays["BCIT-Retrieve"].shape == (1, 7)
    assert arrays["No-memory"].shape == (1, 7)
    assert np.isclose(arrays["BCIT"][:, -1].mean(), 46.9938333333, atol=5e-7)
    assert np.isclose(arrays["Flat"][:, -1].mean(), 44.3640, atol=5e-4)
    return budgets, arrays


def transfer_heterogeneity() -> None:
    rows = _load_transfer()
    family_order = [
        ("Finance", "Finance → TAT-QA"),
        ("SQL", "SQL → BIRD"),
        ("Function", "Function → BFCL"),
    ]

    counts: list[tuple[int, int, int]] = []
    for family, _ in family_order:
        deltas = [_float(row, "target_delta_pp") for row in rows if row["family"] == family]
        counts.append(
            (
                sum(value > 0 for value in deltas),
                sum(value == 0 for value in deltas),
                sum(value < 0 for value in deltas),
            )
        )
    assert counts == [(5, 0, 3), (3, 2, 3), (3, 1, 4)]

    up = np.array([item[0] for item in counts])
    neutral = np.array([item[1] for item in counts])
    down = np.array([item[2] for item in counts])

    fig, (ax0, ax1) = plt.subplots(
        1,
        2,
        figsize=(6.90, 2.40),
        gridspec_kw={"width_ratios": [0.91, 1.59]},
    )

    # Panel a: composition of the eight observed transfers per family.
    y = np.arange(len(family_order))
    bar_kw = {"height": 0.52, "edgecolor": "white", "linewidth": 0.9, "zorder": 2}
    ax0.barh(y, up, color=BLUE, **bar_kw)
    ax0.barh(y, neutral, left=up, color=GREY, **bar_kw)
    ax0.barh(y, down, left=up + neutral, color=ORANGE, **bar_kw)

    for row_idx, (n_up, n_neutral, n_down) in enumerate(counts):
        left = 0
        for value, symbol, color in [
            (n_up, "↑", "white"),
            (n_neutral, "=", INK),
            (n_down, "↓", "white"),
        ]:
            if value:
                ax0.text(
                    left + value / 2,
                    row_idx,
                    f"{symbol}{value}",
                    color=color,
                    fontsize=9.0,
                    fontweight="bold",
                    ha="center",
                    va="center",
                    zorder=3,
                )
            left += value

    ax0.set_yticks(y, [label for _, label in family_order])
    ax0.invert_yaxis()
    ax0.set_xlim(0, 8)
    ax0.set_xticks([0, 4, 8])
    ax0.set_xlabel("Transfer cases (n = 8 per family)")
    ax0.spines[["top", "right", "left"]].set_visible(False)
    ax0.tick_params(axis="y", length=0, pad=3)
    ax0.legend(
        handles=[
            Patch(facecolor=BLUE, edgecolor="none", label="Target gain"),
            Patch(facecolor=GREY, edgecolor="none", label="Neutral"),
            Patch(facecolor=ORANGE, edgecolor="none", label="Target loss"),
        ],
        frameon=False,
        ncol=3,
        loc="lower left",
        bbox_to_anchor=(-0.02, 1.015),
        borderaxespad=0,
        handlelength=1.0,
        handletextpad=0.35,
        columnspacing=0.85,
    )
    panel_label(ax0, "(a)")

    # Panel b: target change versus the worst of the two retention changes.
    styles = {
        "Finance": ("o", BLUE, "Finance → TAT-QA"),
        "SQL": ("s", GREEN, "SQL → BIRD"),
        "Function": ("^", PURPLE, "Function → BFCL"),
    }
    ax1.axhspan(-2, 2, color="#F2F4F6", zorder=-4)
    ax1.fill_between([0, 2.8], -30, -2, color=RISK_FILL, zorder=-3)
    ax1.fill_between([0, 2.8], -2, 18, color=SAFE_FILL, zorder=-3)
    ax1.axhline(0, color=DARK_GREY, linewidth=0.65, zorder=1)
    ax1.axvline(0, color=DARK_GREY, linewidth=0.65, zorder=1)
    ax1.axhline(-2, color=ORANGE, linewidth=0.7, linestyle=(0, (3, 2)), zorder=1)

    for family, (marker, color, legend_label) in styles.items():
        subset = [row for row in rows if row["family"] == family]
        xs = [_float(row, "target_delta_pp") for row in subset]
        ys = [
            min(_float(row, "ifeval_prompt_delta_pp"), _float(row, "ifeval_instruction_delta_pp"))
            for row in subset
        ]
        ax1.scatter(
            xs,
            ys,
            marker=marker,
            s=25,
            facecolor=color,
            edgecolor="white",
            linewidth=0.55,
            alpha=0.96,
            label=legend_label,
            zorder=3,
        )

    ax1.set_xlim(-3.1, 2.75)
    ax1.set_yscale("symlog", linthresh=2, linscale=1.45, base=10)
    ax1.set_ylim(-30.0, 18.0)
    ax1.set_yticks([-20, -10, -2, 0, 2, 10])
    ax1.set_yticklabels(["−20", "−10", "−2", "0", "2", "10"])
    ax1.set_xlabel("Target change (pp)")
    ax1.set_ylabel("Worst retention change (pp)")
    _clean_axes(ax1, grid="y")
    ax1.legend(
        frameon=False,
        ncol=3,
        loc="lower left",
        bbox_to_anchor=(-0.02, 1.015),
        borderaxespad=0,
        handletextpad=0.30,
        columnspacing=0.85,
    )

    annotation_specs = {
        # Text is placed in axes coordinates so the labels remain separated
        # under the compressed tails of the disclosed symmetric-log axis.
        # The lower-left tail contains no observations. Stacking the labels
        # there keeps both lower-tail markers and their immediate neighborhoods
        # unobstructed; separate leaders preserve the label-to-point mapping.
        "spider-standard": ("Standard SQL SFT", (0.02, 0.025), "left"),
        "xlam-random": ("Random function SFT", (0.02, 0.125), "left"),
        "finqa-bulk-cot": ("Strict-CoT finance", (0.45, 0.955), "left"),
        "xlam-complexity": ("Stratified function SFT", (0.10, 0.81), "left"),
    }
    for row in rows:
        key = row["case_key"]
        if key not in annotation_specs:
            continue
        label, text_xy, align = annotation_specs[key]
        x = _float(row, "target_delta_pp")
        y_value = min(_float(row, "ifeval_prompt_delta_pp"), _float(row, "ifeval_instruction_delta_pp"))
        ax1.annotate(
            label,
            (x, y_value),
            xytext=text_xy,
            textcoords="axes fraction",
            fontsize=9.0,
            color=INK,
            ha=align,
            va="bottom",
            arrowprops={"arrowstyle": "-", "color": DARK_GREY, "lw": 0.45},
            bbox=(
                None
                if key in {"spider-standard", "xlam-random"}
                else {"boxstyle": "round,pad=0.10", "fc": "white", "ec": "none", "alpha": 0.88}
            ),
        )

    panel_label(ax1, "(b)")

    fig.subplots_adjust(left=0.112, right=0.995, bottom=0.19, top=0.83, wspace=0.34)
    save(fig, "fig1_transfer_heterogeneity")


def validation_pilot() -> None:
    """Regenerate the legacy pilot retained for protocol history."""
    tasks = ["TAT-QA", "BFCL", "Spider", "XSum"]
    short = np.array([6.39, -15.09, -24.37, 8.02])
    full = np.array([20.51, 7.66, -4.21, 11.21])
    colors = [BLUE, ORANGE, GREEN, PURPLE]
    markers = ["o", "s", "^", "D"]

    fig, (ax0, ax1) = plt.subplots(1, 2, figsize=(6.90, 2.35))
    lim = (-27, 23)
    ax0.axhline(0, color=DARK_GREY, linewidth=0.65)
    ax0.axvline(0, color=DARK_GREY, linewidth=0.65)
    ax0.plot(lim, lim, linestyle="--", color=GREY, linewidth=0.8)
    for task, x, y, color, marker in zip(tasks, short, full, colors, markers):
        ax0.scatter(x, y, s=32, marker=marker, color=color, edgecolor="white", linewidth=0.5, zorder=3)
        offsets = {"TAT-QA": (4, 2), "BFCL": (4, 3), "Spider": (4, -10), "XSum": (4, -9)}
        ax0.annotate(task, (x, y), xytext=offsets[task], textcoords="offset points", fontsize=9.0)
    ax0.set_xlim(lim)
    ax0.set_ylim(lim)
    ax0.set_xlabel("k = 128 validation change (pp)")
    ax0.set_ylabel("Matched full-training change (pp)")
    _clean_axes(ax0, grid="both")
    ax0.text(0.97, 0.05, "Sign agreement: 3/4", transform=ax0.transAxes, fontsize=9.0, ha="right")
    panel_label(ax0, "(a)")

    sensitivity = {
        "TAT-QA": ([64, 128, 256], [7.12, 6.39, 10.40]),
        "BFCL": ([64, 128, 256, 355, 711], [-21.85, -15.09, -14.19, -11.94, -4.05]),
        "Spider": ([64, 128, 256, 400, 801], [-23.34, -24.37, -21.22, -9.38, -8.24]),
        "XSum": ([64, 128, 256], [7.73, 8.02, 8.39]),
    }
    for (task, (ks, values)), color, marker in zip(sensitivity.items(), colors, markers):
        ax1.plot(ks, values, marker=marker, markersize=3.5, color=color)
        offsets = {"TAT-QA": (5, 3), "BFCL": (5, 2), "Spider": (5, -8), "XSum": (5, -7)}
        ax1.annotate(task, (ks[-1], values[-1]), xytext=offsets[task], textcoords="offset points", color=color, fontsize=9.0)
    ax1.axhline(0, color=DARK_GREY, linewidth=0.65)
    ax1.set_xscale("log", base=2)
    ax1.set_xticks([64, 128, 256, 512, 1024], ["64", "128", "256", "512", "1024"])
    ax1.set_xlim(54, 1100)
    ax1.set_ylim(-27, 13)
    ax1.set_xlabel("Validation examples (k)")
    ax1.set_ylabel("Validation change (pp)")
    _clean_axes(ax1, grid="y")
    panel_label(ax1, "(b)")

    fig.subplots_adjust(left=0.09, right=0.995, bottom=0.20, top=0.88, wspace=0.30)
    save(fig, "fig2_validation_pilot")


def confirmatory_results() -> None:
    """Plot ShortFull-24 fidelity and equal-budget system utility."""
    shortfull = _load_shortfull()
    short = np.array([_float(row, "short_target_delta_pp") for row in shortfull])
    full = np.array([_float(row, "full_target_delta_pp") for row in shortfull])
    labels = np.array([row["full_label"] for row in shortfull])
    kinds = np.array([row["update_type"] for row in shortfull])
    reversals = np.sign(short) != np.sign(full)
    assert int((~reversals).sum()) == 20
    assert int(reversals.sum()) == 4
    assert Counter(labels) == Counter({"B": 10, "H": 8, "N": 6})

    budgets, trajectories = _load_trajectories()
    bcit_seeds = trajectories["BCIT"]
    flat_seeds = trajectories["Flat"]
    retrieve = trajectories["BCIT-Retrieve"][0]
    no_memory = trajectories["No-memory"][0]

    fig, (ax0, ax1) = plt.subplots(
        1,
        2,
        figsize=(6.90, 2.40),
        gridspec_kw={"width_ratios": [1.00, 1.24]},
    )

    # Panel a: every frozen short/full pair, with no pass-only filtering.
    color_map = {"B": BLUE, "H": ORANGE, "N": GREY}
    marker_map = {"SFT": "o", "GRPO": "^"}
    ax0.axhline(0, color=DARK_GREY, linewidth=0.65, zorder=1)
    ax0.axvline(0, color=DARK_GREY, linewidth=0.65, zorder=1)
    diagonal = np.linspace(-14, 15, 50)
    ax0.plot(diagonal, diagonal, color=GREY, linestyle=(0, (3, 2)), linewidth=0.75, zorder=1)

    for label in ["B", "H", "N"]:
        for kind in ["SFT", "GRPO"]:
            mask = (labels == label) & (kinds == kind)
            ax0.scatter(
                short[mask],
                full[mask],
                s=27,
                marker=marker_map[kind],
                facecolor=color_map[label],
                edgecolor="white",
                linewidth=0.5,
                alpha=0.96,
                zorder=3,
            )
    ax0.scatter(
        short[reversals],
        full[reversals],
        s=58,
        facecolor="none",
        edgecolor=REVERSAL,
        linewidth=1.0,
        zorder=4,
    )

    ax0.set_xlim(-25.5, 26.5)
    ax0.set_ylim(-14.5, 15.5)
    ax0.set_xlabel("20% validation change (pp)")
    ax0.set_ylabel("Full-training change (pp)")
    _clean_axes(ax0, grid="both")
    ax0.legend(
        handles=[
            Line2D([], [], marker="o", linestyle="none", markerfacecolor=BLUE, markeredgecolor="white", label="Beneficial"),
            Line2D([], [], marker="o", linestyle="none", markerfacecolor=ORANGE, markeredgecolor="white", label="Harmful"),
            Line2D([], [], marker="o", linestyle="none", markerfacecolor=GREY, markeredgecolor="white", label="Neutral"),
            Line2D([], [], marker="o", linestyle="none", markerfacecolor="none", markeredgecolor=REVERSAL, label="Sign reversal"),
        ],
        frameon=False,
        ncol=4,
        loc="lower left",
        bbox_to_anchor=(-0.02, 1.015),
        borderaxespad=0,
        handletextpad=0.25,
        columnspacing=0.65,
    )
    ax0.text(
        0.97,
        0.055,
        "20/24 same sign\nρ = .72 · median cost = 17%",
        transform=ax0.transAxes,
        ha="right",
        va="bottom",
        fontsize=9.0,
        color=INK,
    )
    panel_label(ax0, "(a)")

    # Panel b: primary paired policies are visually dominant; secondary means
    # remain visible as descriptive references.
    for values, color, linestyle, marker in [
        (bcit_seeds, BLUE, "-", "o"),
        (flat_seeds, ORANGE, (0, (4, 2)), "s"),
    ]:
        mean = values.mean(axis=0)
        sd = values.std(axis=0, ddof=1)
        ax1.plot(
            budgets,
            mean,
            color=color,
            linestyle=linestyle,
            marker=marker,
            markersize=3.3,
            linewidth=1.55,
            zorder=4,
        )
        ax1.fill_between(budgets, mean - sd, mean + sd, color=color, alpha=0.12, linewidth=0, zorder=2)

    ax1.plot(budgets, retrieve, color=GREEN, linestyle=(0, (3, 2)), marker="^", markersize=2.8, linewidth=0.95, alpha=0.88, zorder=3)
    ax1.plot(budgets, no_memory, color=DARK_GREY, linestyle=(0, (1, 2)), marker="D", markersize=2.4, linewidth=0.9, alpha=0.78, zorder=3)

    ax1.set_xlim(0, 43)
    ax1.set_xticks(budgets)
    ax1.set_ylim(42.2, 47.8)
    ax1.set_xlabel("Consumed budget (GPU-hours)")
    ax1.set_ylabel("Mean task score")
    _clean_axes(ax1, grid="y")
    ax1.tick_params(axis="x", pad=2)

    endpoint_labels = [
        ("BCIT 47.0", bcit_seeds[:, -1].mean(), BLUE, 0.04),
        ("BCIT-Retrieve 45.7", retrieve[-1], GREEN, 0.00),
        ("Flat-Additive 44.4", flat_seeds[:, -1].mean(), ORANGE, 0.08),
        ("No-memory 43.9", no_memory[-1], DARK_GREY, -0.10),
    ]
    for label, y_value, color, offset in endpoint_labels:
        ax1.text(36.7, y_value + offset, label, color=color, fontsize=9.0, ha="left", va="center", clip_on=False)

    ax1.text(
        0.035,
        0.955,
        "BCIT − Flat-Additive: +2.6 pp\n95% CI [2.1, 3.2]",
        transform=ax1.transAxes,
        ha="left",
        va="top",
        fontsize=9.0,
        color=INK,
    )
    panel_label(ax1, "(b)")

    fig.subplots_adjust(left=0.088, right=0.995, bottom=0.19, top=0.83, wspace=0.31)
    save(fig, "fig2_confirmatory_results")


def confirmatory_single_column() -> None:
    """Export the two confirmatory panels at readable single-column sizes."""
    shortfull = _load_shortfull()
    short = np.array([_float(row, "short_target_delta_pp") for row in shortfull])
    full = np.array([_float(row, "full_target_delta_pp") for row in shortfull])
    labels = np.array([row["full_label"] for row in shortfull])
    kinds = np.array([row["update_type"] for row in shortfull])
    reversals = np.sign(short) != np.sign(full)
    assert int((~reversals).sum()) == 20
    assert int(reversals.sum()) == 4

    color_map = {"B": BLUE, "H": ORANGE, "N": GREY}
    marker_map = {"SFT": "o", "GRPO": "^"}
    fig, ax = plt.subplots(figsize=(3.25, 2.25))
    ax.axhline(0, color=DARK_GREY, linewidth=0.65, zorder=1)
    ax.axvline(0, color=DARK_GREY, linewidth=0.65, zorder=1)
    diagonal = np.linspace(-14, 15, 50)
    ax.plot(diagonal, diagonal, color=GREY, linestyle=(0, (3, 2)), linewidth=0.75, zorder=1)
    for label in ["B", "H", "N"]:
        for kind in ["SFT", "GRPO"]:
            mask = (labels == label) & (kinds == kind)
            ax.scatter(
                short[mask],
                full[mask],
                s=26,
                marker=marker_map[kind],
                facecolor=color_map[label],
                edgecolor="white",
                linewidth=0.5,
                alpha=0.96,
                zorder=3,
            )
    ax.scatter(
        short[reversals],
        full[reversals],
        s=56,
        facecolor="none",
        edgecolor=REVERSAL,
        linewidth=1.0,
        zorder=4,
    )
    ax.set_xlim(-25.5, 26.5)
    ax.set_ylim(-14.5, 15.5)
    ax.set_xlabel("20% validation change (pp)")
    ax.set_ylabel("Full-training change (pp)")
    _clean_axes(ax, grid="both")
    ax.legend(
        handles=[
            Line2D([], [], marker="o", linestyle="none", markerfacecolor=BLUE, markeredgecolor="white", label="Beneficial"),
            Line2D([], [], marker="o", linestyle="none", markerfacecolor=ORANGE, markeredgecolor="white", label="Harmful"),
            Line2D([], [], marker="o", linestyle="none", markerfacecolor=GREY, markeredgecolor="white", label="Neutral"),
            Line2D([], [], marker="o", linestyle="none", markerfacecolor="none", markeredgecolor=REVERSAL, label="Sign reversal"),
        ],
        frameon=False,
        ncol=2,
        loc="lower left",
        bbox_to_anchor=(-0.02, 1.01),
        borderaxespad=0,
        handletextpad=0.25,
        columnspacing=0.75,
    )
    ax.text(
        0.97,
        0.055,
        "20/24 same sign\nρ = .72 · median cost = 17%",
        transform=ax.transAxes,
        ha="right",
        va="bottom",
        fontsize=9.0,
        color=INK,
    )
    fig.subplots_adjust(left=0.18, right=0.99, bottom=0.20, top=0.80)
    save(fig, "fig3_validation_fidelity")

    budgets, trajectories = _load_trajectories()
    bcit_seeds = trajectories["BCIT"]
    flat_seeds = trajectories["Flat"]
    retrieve = trajectories["BCIT-Retrieve"][0]
    no_memory = trajectories["No-memory"][0]
    fig, ax = plt.subplots(figsize=(3.25, 2.15))
    for values, color, linestyle, marker in [
        (bcit_seeds, BLUE, "-", "o"),
        (flat_seeds, ORANGE, (0, (4, 2)), "s"),
    ]:
        mean = values.mean(axis=0)
        sd = values.std(axis=0, ddof=1)
        ax.plot(
            budgets,
            mean,
            color=color,
            linestyle=linestyle,
            marker=marker,
            markersize=3.3,
            linewidth=1.55,
            zorder=4,
        )
        ax.fill_between(budgets, mean - sd, mean + sd, color=color, alpha=0.12, linewidth=0, zorder=2)
    ax.plot(budgets, retrieve, color=GREEN, linestyle=(0, (3, 2)), marker="^", markersize=2.8, linewidth=0.95, alpha=0.88, zorder=3)
    ax.plot(budgets, no_memory, color=DARK_GREY, linestyle=(0, (1, 2)), marker="D", markersize=2.4, linewidth=0.9, alpha=0.78, zorder=3)
    ax.set_xlim(0, 43)
    ax.set_xticks(budgets)
    ax.set_ylim(42.2, 47.8)
    ax.set_xlabel("Consumed budget (GPU-hours)")
    ax.set_ylabel("Mean task score")
    _clean_axes(ax, grid="y")
    endpoint_labels = [
        ("BCIT 47.0", bcit_seeds[:, -1].mean(), BLUE, 0.04),
        ("BCIT-Retrieve 45.7", retrieve[-1], GREEN, 0.00),
        ("Flat-Additive 44.4", flat_seeds[:, -1].mean(), ORANGE, 0.08),
        ("No-memory 43.9", no_memory[-1], DARK_GREY, -0.10),
    ]
    for label, y_value, color, offset in endpoint_labels:
        ax.text(36.7, y_value + offset, label, color=color, fontsize=9.0, ha="left", va="center", clip_on=False)
    ax.text(
        0.035,
        0.955,
        "BCIT − Flat-Additive: +2.6 pp\n95% CI [2.1, 3.2]",
        transform=ax.transAxes,
        ha="left",
        va="top",
        fontsize=9.0,
        color=INK,
    )
    fig.subplots_adjust(left=0.17, right=0.84, bottom=0.21, top=0.96)
    save(fig, "fig4_equal_budget_trajectory")


if __name__ == "__main__":
    transfer_heterogeneity()
    validation_pilot()
    confirmatory_results()
    confirmatory_single_column()


==> anc/reproducibility/figure_generation/requirements.txt <==
matplotlib>=3.8,<4
numpy>=1.24,<3


==> anc/reproducibility/p0_author_verified_endpoints_20260725.csv <==
method,seed,run_id,tatqa,bird,bfcl,macro,worst_gain,ifeval_p,ifeval_i,auc,gpuh,status
BCIT,S1,BCIT-S1,35.4000,44.0000,60.5860,46.6620,3.3790,76.8950,83.0940,44.6770,34.7000,author_verified_existing
BCIT,S2,BCIT-S2,36.5000,44.5000,61.2610,47.4200,4.0540,76.7100,82.8540,45.2830,35.3000,author_verified_existing
BCIT,S3,BCIT-S3,35.8000,43.7500,60.8110,46.7870,3.6040,76.7100,82.9740,44.7770,35.0000,author_verified_existing
BCIT,S4,BCIT-S4,36.1000,44.5000,60.8110,47.1370,3.6040,76.5250,82.6140,45.0570,34.8000,author_verified_existing
BCIT,S5,BCIT-S5,35.1000,44.0000,60.3600,46.4870,3.1530,76.8950,83.0940,44.5370,35.6000,author_verified_existing
BCIT,S6,BCIT-S6,36.4000,44.7500,61.2610,47.4700,4.0540,76.7100,82.8540,45.3230,34.9000,author_verified_existing
Validate-All,S1,VA-S1,34.7200,42.6000,59.3500,45.5567,2.1430,75.6200,81.7400,44.2800,35.7400,author_verified_remote
Validate-All,S2,VA-S2,34.3000,42.1800,59.1100,45.1967,1.9030,75.3100,81.4200,44.0500,35.9100,author_verified_remote
Validate-All,S3,VA-S3,34.8800,42.7400,59.4400,45.6867,2.2330,75.8000,81.9100,44.3700,35.6200,author_verified_remote
Validate-All,S4,VA-S4,34.5100,42.3500,59.2800,45.3800,2.0730,75.4400,81.5800,44.1300,35.9600,author_verified_remote
Validate-All,S5,VA-S5,35.0200,42.8100,59.5200,45.7833,2.3130,75.9300,82.0300,44.4200,35.6800,author_verified_remote
Validate-All,S6,VA-S6,34.4600,42.4900,59.2000,45.3833,1.9930,75.5500,81.6900,44.1900,35.8300,author_verified_remote
Additive+Veto,S1,AV-S1,35.1000,43.4000,60.0500,46.1833,2.8430,76.1200,82.2400,44.5200,35.2000,author_verified_remote
Additive+Veto,S2,AV-S2,34.8500,43.1200,59.7600,45.9100,2.5530,75.8300,81.9300,44.3700,35.4200,author_verified_remote
Additive+Veto,S3,AV-S3,35.3200,43.5600,60.1400,46.3400,2.9330,76.3500,82.4100,44.6400,35.0600,author_verified_remote
Additive+Veto,S4,AV-S4,34.9800,43.2500,59.9100,46.0467,2.7030,75.9600,82.0800,44.4300,35.3700,author_verified_remote
Additive+Veto,S5,AV-S5,35.2400,43.4900,60.0200,46.2500,2.8130,76.2200,82.3100,44.5900,35.1200,author_verified_remote
Additive+Veto,S6,AV-S6,34.7400,43.0800,59.6800,45.8333,2.4730,75.7400,81.8700,44.3100,35.4800,author_verified_remote
BCIT-w/o-veto,S1,PNV-S1,35.0000,42.6500,59.6000,45.7500,2.3930,75.4200,81.5200,44.2300,35.4600,author_verified_remote
BCIT-w/o-veto,S2,PNV-S2,34.4000,42.1500,59.0000,45.1833,1.7930,74.9600,81.0800,43.9600,35.7100,author_verified_remote
BCIT-w/o-veto,S3,PNV-S3,34.7000,42.4200,59.3000,45.4733,2.0930,75.2100,81.3100,44.1000,35.5800,author_verified_remote
BCIT-w/o-validation,S1,NV-S1,34.7000,42.5000,59.0000,45.4000,1.7930,76.2200,82.3000,44.0300,32.8400,author_verified_remote
BCIT-w/o-validation,S2,NV-S2,34.1500,42.0500,58.7000,44.9667,1.4930,75.9100,82.0200,43.7900,33.1200,author_verified_remote
BCIT-w/o-validation,S3,NV-S3,34.4500,42.2800,58.9000,45.2100,1.6930,76.0800,82.1800,43.9100,32.9600,author_verified_remote


==> anc/reproducibility/p0_author_verified_process_20260725.csv <==
method,seed,candidates,reject,validate_n,validation_gpuh,full_n,full_gpuh,promote,rollback,rollback_gpuh,hard_veto_reject,invalid_gpuh
Validate-All,S1,10,6,10,8.8400,4,25.6200,3,1,6.1000,,0.1800
Validate-All,S2,11,7,11,9.6100,4,25.0100,2,2,12.1800,,0.2500
Validate-All,S3,10,6,10,8.7200,4,25.7400,3,1,6.3200,,0.1100
Validate-All,S4,12,8,12,10.3500,4,24.7000,2,2,12.0500,,0.2000
Validate-All,S5,11,7,11,9.5300,4,25.1600,3,1,6.0800,,0.1400
Validate-All,S6,10,6,10,8.9100,4,25.5700,3,1,6.2100,,0.1700
Additive+Veto,S1,10,4,4,3.4800,6,30.7200,4,2,10.1400,2,0.1200
Additive+Veto,S2,11,5,4,3.6100,6,30.6300,4,2,10.2200,2,0.1900
Additive+Veto,S3,10,4,3,2.6800,6,31.1400,5,1,5.0500,2,0.0800
Additive+Veto,S4,12,6,4,3.5500,6,30.8600,4,2,10.3100,3,0.1700
Additive+Veto,S5,11,5,4,3.5200,6,30.9400,5,1,5.1600,2,0.0900
Additive+Veto,S6,10,5,3,2.7400,5,31.1100,4,1,6.1800,2,0.1600
BCIT-w/o-veto,S1,10,4,4,3.5600,6,31.0800,4,2,10.3700,,0.1600
BCIT-w/o-veto,S2,11,5,5,4.4200,6,30.2800,3,3,15.0600,,0.2200
BCIT-w/o-veto,S3,10,4,4,3.6300,6,30.9100,4,2,10.2400,,0.1400
BCIT-w/o-validation,S1,10,5,0,0.0000,5,31.9600,4,1,6.2100,2,0.1200
BCIT-w/o-validation,S2,11,6,0,0.0000,5,32.1800,3,2,12.6500,2,0.1800
BCIT-w/o-validation,S3,10,5,0,0.0000,5,32.0500,4,1,6.2800,2,0.1400


==> anc/reproducibility/protocol_examples/pilot24_protocol/FREEZE_HASHES.json <==
{
  "K0.jsonl": "eaf6869dae4fbf3144a2c15693f1b0d8b0f70d7354ac47d085ee035b42986854",
  "candidate_execution_manifest_v1.jsonl": "b7d26d4556b612a3c8a335e3b4dd3bbc14e1436659d86fc02c48c395a8438688",
  "code_snapshot/tests/test_candidate_artifact_audit.py": "bdfdfe86d22f88f84a74181073e0bf5ff5d887d4c55b7c562e59c3947158b4e1",
  "code_snapshot/tests/test_controller_eval.py": "f3e8bd1d947209de7a7c534cd8076d1696d069f9c9c3d912cc4ceb3cab4f7736",
  "code_snapshot/tests/test_decision_retrieval.py": "8d4f0b62e7517edf6889a43f395422c1f92a8759850f0d3effa0774125c27cd0",
  "code_snapshot/tests/test_execute_main_episode.py": "901b3553ba17e3acafb595c1f7c42cc193edf9e5985d99f981d2f8b35c0b4e6a",
  "code_snapshot/tests/test_finalize_main_freeze.py": "9f3b05a1cd30b4ed51c30752f8be3c46eea1677bd817fe0425a973c466bca984",
  "code_snapshot/tests/test_governance.py": "7162bc04d2f5ba41fa3821e2b45795495b4346d9ca13b348fc4259f874417b1d",
  "code_snapshot/tests/test_main_episode_runner.py": "a4717c0c7ac4e1759bd84554214569de0fe7cef30e81aa98961684b6ff58d99a",
  "code_snapshot/tests/test_main_execution.py": "1c55170d78e0daa808a4c8c4bf9594a99c271a65bac1dc1facae612a814e4823",
  "code_snapshot/tests/test_prepare_main_data.py": "5bce48b73780ca13b11c2aa71a94ea4774571af14ef3bba87b0a7e1897f1e49a",
  "code_snapshot/tests/test_prepare_static_multitask.py": "e7abbcf2c30116ce0d7e25ca7985219da3f1b215340d9f5f3fde4961462850d9",
  "code_snapshot/tests/test_probe_eval.py": "22ffbba2dc61fb36900ad3b887b42e5621bbd97f398934a0697f8db0b95f744d",
  "code_snapshot/tests/test_proposal_runtime.py": "4162c23bae84bab73ee5aa5b0a5e9929ec10c92f84b8b62cb782fffadb0d5233",
  "code_snapshot/tests/test_run_controller_eval.py": "4421f87d3c92cab93a80bdb57d9b5e09f39d4ddf8d7e49587afaca70058e2afc",
  "code_snapshot/tests/test_run_phase0.py": "7081f81b72fbd81c8ec4d9dfa1f70871777dd7ce0288faedb520d1671b58fbae",
  "code_snapshot/tests/test_scientific_execute.py": "aae8d897be66a58748bdafe0a5eca171e604e46c0f4b7faed022077158b7b2f7",
  "code_snapshot/tests/test_semantic_policy.py": "57190ff0ccf7f61abe6d0ad75d733571a02292a317901374cb79efd60a424733",
  "code_snapshot/tools/archive_phase0_failure.py": "6ce4291aef73eeb4ae87d9067312256ef5c2a13fa03907f824658fe278f28e0a",
  "code_snapshot/tools/audit_candidate_artifacts.py": "255f979b7f0391606053e22fac8ef39502eba54b9a9b11d9370b0074412ca44e",
  "code_snapshot/tools/build_k0.py": "490ecadbe7b17e03919dfe40b381e9464700cd92663d2bce074f2a6865815aae",
  "code_snapshot/tools/build_proposal_allowlist.py": "1a173b31bc189fb12f8e41d8ed7efebe8d07bfa7365ef9fb2811b49e8fb8c6e9",
  "code_snapshot/tools/checkpoint_hash.py": "68177e4b792e8a7257a8856eb78d0d1e7414a9ac2ec793a63411fcd18a355713",
  "code_snapshot/tools/compile_candidate_execution.py": "953741f57bcb0ae47e4c1c77224992e9e673f4f5fc6a586d9bf03006fea58335",
  "code_snapshot/tools/decision.py": "52cddcc617c9285399502064fae636a707962c8d1baaa11298e086c3ba70b427",
  "code_snapshot/tools/execute_main_episode.py": "24dda36b81f84e172928d06f189510924c030ae775531b34521ff6c2c3c30bad",
  "code_snapshot/tools/finalize_main_freeze.py": "3b35c7bfbe03c85fefbe6bd37545c3eedd4b63bfcd6c4004ca2836bad3f5234e",
  "code_snapshot/tools/finalize_phase0_freeze.py": "e2e9cf628f747bb8defb831197f07d9281c8b619cfb69354257a38655ef797c5",
  "code_snapshot/tools/freeze_host.py": "9762d5f6aec491b22ba76b3f459171ae97131588baec5ab376bf58a14cb44ab0",
  "code_snapshot/tools/freeze_tree.py": "dacff6bf0b9cdd8423068f4a0240a6e6a6c4b2dd31c4bc6583cd16b0d6a4043b",
  "code_snapshot/tools/governance.py": "e50cf34cb6927a1a62bee886e264e861d637692d5c176682f454bd856a52a91e",
  "code_snapshot/tools/main_execution.py": "2472eb998fde73d02866d6cea6503e67c21f4300b135334c73ab76a253e0902c",
  "code_snapshot/tools/prepare_main_data.py": "4072980d01145724499a2e34c05429737035614635de392a7bef7d0d682539bb",
  "code_snapshot/tools/prepare_phase0_data.py": "b8b55a28f26d0869a0a61bad01a17d9dc1804a9e251a3fa525f0396f890c2029",
  "code_snapshot/tools/prepare_prefreeze.py": "71e8d593b5f258bfed491a9e1bc6b27ab4a2c9570220bab118b7a080348ebfb2",
  "code_snapshot/tools/prepare_static_multitask.py": "b94e7d0120f0b76f2937e9553918a45cc0029aef963d1f4d5993b17123439721",
  "code_snapshot/tools/proposal_runtime.py": "9055cf0aca59d2bc9abdf16f2051b3e84e0922d8ce0fd9f4481e6be9c1f6e222",
  "code_snapshot/tools/recheck_phase0.py": "d08896c5412f806920b352d8974b0b93ab9b3171772865aad20b63eb39d95ebc",
  "code_snapshot/tools/recheck_phase0_main_v1.py": "71dc6b6e55e006f3091594fa828ad86e65e4c9acbc67254aaff5b5c97d0809c7",
  "code_snapshot/tools/retrieval.py": "fe92df121b69276bcb937bb7503eff6353112e06a7aa1ace79707c72505f329e",
  "code_snapshot/tools/run_controller_eval.py": "7512ffd6f1098bbcea6dc9665a154d5c328dc2864e4a9ef5d7a988a3e1109a10",
  "code_snapshot/tools/run_main_episode.py": "29382f8d2a8af7d7de596dfaba9459b3c0fe2fefbf7d9dc4475e77f68ea6593d",
  "code_snapshot/tools/run_phase0.py": "049c8614e516fc53cbec1275a69854f428975fdb84dbb976327565e2e7cb99a1",
  "code_snapshot/tools/run_probe_eval.py": "dbf13446079c03a6aa5f035f8007a445e5474517222f3d64b596d1c37beb1a5f",
  "code_snapshot/tools/scientific_execute.py": "d1b3db0c133022e87d70bc92f4dc0f78699bf264b1f57c9edc5ba95a6c14b3f1",
  "code_snapshot/tools/semantic_policy.py": "46763993da145fc5d757bdc771106b9beedbd87769e77a17be1d50e914d82b5f",
  "code_snapshot/tools/verify_cross_host.py": "0e494f0f2a595a88c020485059fabef266ad8650df5c39bd9721c4c621393045",
  "code_snapshot/tools/verify_freeze_dir.py": "e25ac88155d926321f25a9db7f90ae492b8d98ea83a67e47503d2f050c32d0d9",
  "dry_run_plans/bcit_explore/DRY_RUN_MANIFEST.json": "e19203c089a1a84b47c9930f836deee603b3b7f7d2c5997dce7dc840d50f5946",
  "dry_run_plans/bcit_explore/DRY_RUN_PLAN.json": "39ec860ac0b8c8a241bdcfc9d155f859fd09c498087f8e67ffd3259c881e7277",
  "dry_run_plans/bcit_explore/budget_ledger.dryrun.jsonl": "2a39250dcc98cad1314589af29fcee7935f55cdd57c158b6256a7c7a8e1446ef",
  "dry_run_plans/bcit_explore/event_log.dryrun.jsonl": "cde0555b0f1ebcda452b080f15c637c60f284ed4cc3446c88c8a29c542dd1d96",
  "dry_run_plans/bcit_explore/memory_updates.dryrun.jsonl": "0fda04fe495e11184f581f8db05e46bf19a44074bfad8649694fbea3b237941a",
  "dry_run_plans/bcit_explore/proposal_log.dryrun.jsonl": "7bfc6516586b3f2f7ec621f9a722a40daf68516652d4fe6f701444ef4c150b51",
  "dry_run_plans/bcit_explore/retrieval_log.dryrun.jsonl": "d46b3e549fcc9b32fd158b99b35b237f8cfdec4ab60779e81e638ee1b3a290a8",
  "dry_run_plans/bcit_retrieve/DRY_RUN_MANIFEST.json": "fae790d393530b2209a7aa33ca41cf3e0f1ce614fa570b62a653ff9fa26455c8",
  "dry_run_plans/bcit_retrieve/DRY_RUN_PLAN.json": "48e3aac1e3f755dba462b6071388f176ff49a41093e42025068193707e13c4f3",
  "dry_run_plans/bcit_retrieve/budget_ledger.dryrun.jsonl": "2a39250dcc98cad1314589af29fcee7935f55cdd57c158b6256a7c7a8e1446ef",
  "dry_run_plans/bcit_retrieve/event_log.dryrun.jsonl": "3fe7c29185f8c38bf0d09f686d9982c8972e2496bbb7de7bf2a5f4099b4d9677",
  "dry_run_plans/bcit_retrieve/memory_updates.dryrun.jsonl": "0fda04fe495e11184f581f8db05e46bf19a44074bfad8649694fbea3b237941a",
  "dry_run_plans/bcit_retrieve/proposal_log.dryrun.jsonl": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "dry_run_plans/bcit_retrieve/retrieval_log.dryrun.jsonl": "d46b3e549fcc9b32fd158b99b35b237f8cfdec4ab60779e81e638ee1b3a290a8",
  "dry_run_plans/flat_explore/DRY_RUN_MANIFEST.json": "7ec376dd54f42c904d0f69dca6ade4003ae82c74306d148eb5979d9b9eb1822a",
  "dry_run_plans/flat_explore/DRY_RUN_PLAN.json": "ca7983b5bbef4d0b0f7f96625bf20a10829e6d74595679c43b83649673d35a1c",
  "dry_run_plans/flat_explore/budget_ledger.dryrun.jsonl": "b0085856e4326a0e9640208f2c2e9aa8c672890bbc488f5c0ad9768ade2d6784",
  "dry_run_plans/flat_explore/event_log.dryrun.jsonl": "d6246c270c9fc2077014ee1e040edecc85d48a061b9d328a9a6f86fe5f466f37",
  "dry_run_plans/flat_explore/memory_updates.dryrun.jsonl": "a4637ddd5301f99e6972084e1d97491f431c09605c624ae77199890730259118",
  "dry_run_plans/flat_explore/proposal_log.dryrun.jsonl": "7bfc6516586b3f2f7ec621f9a722a40daf68516652d4fe6f701444ef4c150b51",
  "dry_run_plans/flat_explore/retrieval_log.dryrun.jsonl": "d46b3e549fcc9b32fd158b99b35b237f8cfdec4ab60779e81e638ee1b3a290a8",
  "dry_run_plans/static_multitask_sft/DRY_RUN_MANIFEST.json": "f92e1478369ab7bc499057cc5ea3c8b4c756224f174b1f15cd8acb25ef30f0a1",
  "dry_run_plans/static_multitask_sft/DRY_RUN_PLAN.json": "18ff424e4591d129da6019faaa455f7bfb4e4b6d5ff26068a69c9312cb2e241d",
  "dry_run_plans/static_multitask_sft/budget_ledger.dryrun.jsonl": "1607d12dbff827e27891497900eb50dd08066f00cba93f773dc0b2833b8cf5fd",
  "dry_run_plans/static_multitask_sft/event_log.dryrun.jsonl": "bed0865d723aeeb48040943e3fc8a35c7ac2115bbeb6fbd6f3bc9f51b5a4c8b6",
  "dry_run_plans/static_multitask_sft/memory_updates.dryrun.jsonl": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "dry_run_plans/static_multitask_sft/proposal_log.dryrun.jsonl": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "dry_run_plans/static_multitask_sft/retrieval_log.dryrun.jsonl": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "evaluator_source/bcit_eval.py": "5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da",
  "host_candidate_audit/host-b.json": "b6c8a7fb3b240598501287ed9f737753fbd0a68e052f106b9c6ded760da73963",
  "host_candidate_audit/host-b.missing_four_data_20260716T0815Z.json": "6e58c8584f26d284cea4d755e4cecb521b92a83a545ca9473f54e6a20b60a618",
  "host_candidate_audit/host-b.wrong_snapshot_root_20260716T0813Z.json": "1e71fd64b74ac0fd6dc46a0c16e38b6323cb85919ab00f64211b215eac4314a9",
  "host_candidate_audit/host-a.json": "54d0df55b63bf46bc15c07b7919579369b5710423d8eb124d6ca2cd7719b5a92",
  "host_candidate_audit/host-a.wrong_snapshot_root_20260716T0813Z.json": "e5f40ba60d9527b707ddd2a55a5f3f10c7864c72e002ffc90a6e1ba60c941754",
  "main_inputs_v1/MAIN_DATA_MANIFEST.json": "0561db64952427722ad5c08627d659a19ae4c169bf4fa08fb85a27053eafacf2",
  "main_inputs_v1/PREPARATION_RECEIPT.json": "55d39469281e8c232cc45d75679850ced55386ff4ceb5eb0a83f53e84d3f1296",
  "main_inputs_v1/controller_finance.jsonl": "92d41f674d5d0e12b705d70b1bdb3eb99899b8fcb7a7b5dedd58aadc13434203",
  "main_inputs_v1/controller_function.jsonl": "87ddd22c895c61c3f31d02a7f85c1f772d8efdeacf40630f370996872125a694",
  "main_inputs_v1/controller_sql.jsonl": "e09ad3c0f8dc89bee71fa06183258f5dc9d6fadd5816303945be06f6d6d8d786",
  "main_inputs_v1/probe_finance.jsonl": "2efc67eea20466d13c3f0e576d66bfaef7a87ac0ddf938e7d36e1d8f247e93be",
  "main_inputs_v1/probe_function.jsonl": "2d929638a3caab08ee69cf5ccd9fe6d36a3192482de0eea5e2f77e0a30736864",
  "main_inputs_v1/trial_finance.jsonl": "938f7d1f4d69aa4ef636f2ef022ee604fbc6c70a85a1806748bfac1dd37ae0e5",
  "main_inputs_v1/trial_function.jsonl": "e41c4121adab387821421b1329e79b3ce33ab01bd4ac5915ea977927eea28461",
  "main_inputs_v1/trial_sql.jsonl": "7d908161b4122792add2a13c6869d229d5a3c73107724b2982924245647b9d7b",
  "main_manifest.json": "d2edace33ff9c58b3a8bc05ced281a676055f9ee2ee8e99590e3081a6cd84d29",
  "novel_continuation_semantic_amendment_v1.json": "f795ac6f17915020d7f5b4ceb10947087d3391d98e4da67e28882d749913e1a0",
  "phase0_manifest.json": "27319f8dbfddaaf6b205da6154f45eb6140eed5c1097155be1a0f39460e82a52",
  "probe_evaluator_source/bcit_ood_eval.py": "05c76753166be6c2fcbce0212ffd92f54cd04b2c148a67d3f3b0018883d6a266",
  "probe_evaluator_source/generate_bfcl_trajectories.py": "3bc06f7163b712e58fc76e05e3d811d232a40e26b5746eb645703e0cc6826fc8",
  "proposal_data_allowlist_v1.json": "a51076eb4a9dfc4762a40088c5dc54ca65a8e59c731bb012c374ec01e395147e",
  "proposal_schema.json": "f67e907bce27894ec679dd888f51bcf7d162d3f9249196b3965651855c6d67f7",
  "protocol/controller_eval_contract_v1.json": "6626e3af11d19f3ed52ccf79b61ebcd4f73901b2876b4715749848020b3517ae",
  "protocol/main_runner_contract_v1.json": "81322a70e24e3818ba74f6182029aca692e08a7df3f6450156c9b9c4fde82385",
  "protocol/main_semantics_v1.json": "e3dddee5e553db65c2fbec1e338778ad2b8d94c97d9fc7c401535e9c99b9ec5d",
  "protocol/phase0_input_hashes.json": "38cbae6651aefc9c13842677b9dc1820a97b9c743826814accdc2b36dda10510",
  "protocol/probe_eval_contract_v1.json": "b459d2ebdea73b10d62f2a72073ca0568785a66b819cb10f614de13e748e6fb9",
  "protocol/proposal_generator.json": "e387e2bed930a32ea0dd9e5d3afc05e647ece098c70c5dea8c55025931966a6a",
  "protocol/proposal_prompt.txt": "c9b9a5909235e0e5d8aa7e5a0083707f4e563deb95416cec2d241274a6a71b25",
  "protocol/proposal_prompt_main_v1.txt": "ebc07fca260cf30db8942766c9023828e57e423aeb5434095fa341c75dad5dc9",
  "protocol/proposal_runtime_contract_v1.json": "425d411603bd0e095dcefbbaaa71a606ae3431e216b3c9d2e46c398017c2b052",
  "protocol/protocol_amendment_dual_host_parallel.json": "021fe565a8176602d5340d8c879e767ddaf8190cc8cbc64bec27e237d0873aa3",
  "protocol/protocol_amendment_main_semantics_v1.json": "b60fbc36e71b1e7d67ec6b92ee6a703592c08a67bc86199ad0bfb6b22c234715",
  "protocol/runtime_patch_checkpoint_permissions_v1.json": "fdc2546bbf09b9a5d51c9ae4b3204356b0c7e1ec28c91f0fc7e9286b79a2b2f5",
  "protocol/runtime_patch_locale_decode_v1.json": "2e03690bf7d2d6c21987c6b1f78b53b044c0163695f7232514edc4526358fd26",
  "protocol/static_multitask_contract_v1.json": "a91ab07315240a8859bc0573f709e4527f9f1ffe85e546a9046d9f46ef6c4d02",
  "protocol/throughput_calibration_phase0_v3.json": "b40649b64d05f29c376f05249d0069d2f1c6a4853ea3133fe296f87399add032",
  "protocol/training_config.json": "5ba3f9335b1d7a3a91a0ee8b81fc1e888df894f9f87909f5ea3170fc009781cb",
  "static_data_canonical_v1/STATIC_DATA_MANIFEST.json": "63bdb71ca353436212506711a2b8bebe11482389eb23babb56a324364b3f9dd7",
  "static_data_canonical_v1/bcit_static_multitask_optimizer_token_balanced_v1.json": "28bbcb0e4c1e90220a300df62d8f14a30c215374f278809fec874f235f9a4457",
  "v2_failed_attempt_incident_summary_v1.json": "84a7b15cb2b0abd1d4a44fa6c5a5b5ec0b183cb17e80acd4b8cd15ef26c0e3f7",
  "v3_zero_gpu_launch_incident_summary_v1.json": "566be81c5998be4f7e82aadabb0c574cf007a40adfa1c270c5e2dcb43b76bd84",
  "v4_tokenizer_serialization_incident_summary_v1.json": "ff42b130cc476aeea76549b3e095ec79241bd1484b83fc73217a45ed4a2319e7"
}


==> anc/reproducibility/protocol_examples/pilot24_protocol/candidate_execution_manifest_v1.jsonl <==
{"ability":"finance","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"finqa-balanced-numeric-repair-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v35_balanced_enhanced_cot_sft/data/bcit_finqa_v35_balanced_enhanced_cot_sft_train.json","dataset_source_sha256":"d2fe0f78288d517184f916a7b271d737724a80d25ed9e2992229a853dd24eb7a","dataset_source_size_bytes":48760012,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":20,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"balanced_numeric_repair","known_failure_boundaries":["source improvement is only relaxed-tolerance formatting rather than arithmetic correctness","target answer scale or percentage convention differs without a calibration probe","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v35_balanced_enhanced_cot_sft/scripts/run_training.sh","sha256":"515ead40ce69decd33eae06eb71173b4cfab9d285f29de573846ff3378f3b389","size_bytes":4490},{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v35_balanced_enhanced_cot_sft/SFT_DATA_MANIFEST.json","sha256":"77d73650085002dc7628967a9766b969a2f4e37cc00e64dc141a2610151e1783","size_bytes":914}],"config_hash":"12b98e26013d344e16b8638a0be0fc780b2d4edfce645407dc2c99c59c649e62","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v35_balanced_enhanced_cot_sft/data/bcit_finqa_v35_balanced_enhanced_cot_sft_train.json","sha256":"d2fe0f78288d517184f916a7b271d737724a80d25ed9e2992229a853dd24eb7a","size_bytes":48760012},"data_hash":"d2fe0f78288d517184f916a7b271d737724a80d25ed9e2992229a853dd24eb7a","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v35_balanced_enhanced_cot_sft/FINAL_SUMMARY.json","sha256":"451abdf60ce03801263fb9cf86e89b84ce9b811e01541291b81726eae46046ae","size_bytes":4818},"outcome_hash":"451abdf60ce03801263fb9cf86e89b84ce9b811e01541291b81726eae46046ae","run_id":"bcit-finqa-v33-v37-cot-soup-20260705"},"required_boundaries":["target supplies table/document context needed for numeric reasoning","primary evaluator handles numeric scale and tolerance explicitly","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Replace the strict-CoT replay mix with a deduplicated, bucket-balanced numeric repair mix at the same 10k cap and v17 parent.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.0022650056625141413,"single_run_proxy_not_confidence_bound":true,"source_metric":"strict_accuracy","source_score":0.0,"source_split":"validation"}}
{"ability":"finance","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"finqa-bulk-strict-cot-repair-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v33_full_strict_cot_sft/data/bcit_finqa_v33_full_strict_cot_sft_train.json","dataset_source_sha256":"d3c4a02aef957a5c28f5db2500cfa819f25e6b5ed19bf021ed1f219eb5458948","dataset_source_size_bytes":47395271,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":20,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"bulk_repair","known_failure_boundaries":["source improvement is only relaxed-tolerance formatting rather than arithmetic correctness","target answer scale or percentage convention differs without a calibration probe","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v33_full_strict_cot_sft/scripts/run_training.sh","sha256":"515ead40ce69decd33eae06eb71173b4cfab9d285f29de573846ff3378f3b389","size_bytes":4490},{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v33_full_strict_cot_sft/SFT_DATA_MANIFEST.json","sha256":"4151fbf381c48e73668c9b753ff076b0ca852f387632f70bf188ef9d09516eb5","size_bytes":798}],"config_hash":"433987ec97c6a016b574a2dd0934eb9bb03f51702c427e278374277e44079d85","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v33_full_strict_cot_sft/data/bcit_finqa_v33_full_strict_cot_sft_train.json","sha256":"d3c4a02aef957a5c28f5db2500cfa819f25e6b5ed19bf021ed1f219eb5458948","size_bytes":47395271},"data_hash":"d3c4a02aef957a5c28f5db2500cfa819f25e6b5ed19bf021ed1f219eb5458948","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v33_full_strict_cot_sft/FINAL_SUMMARY.json","sha256":"6edd0019a1da9c3d5957de66d37b614bab91f0d043ef42a2a989f07b539d559f","size_bytes":4556},"outcome_hash":"6edd0019a1da9c3d5957de66d37b614bab91f0d043ef42a2a989f07b539d559f","run_id":"bcit-finqa-v33-v37-cot-soup-20260705"},"required_boundaries":["target supplies table/document context needed for numeric reasoning","primary evaluator handles numeric scale and tolerance explicitly","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Add a 10k full-train strict-CoT repair stage to the v17 GRPO parent.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.0022650056625141413,"single_run_proxy_not_confidence_bound":true,"source_metric":"strict_accuracy","source_score":0.0,"source_split":"validation"}}
{"ability":"finance","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"finqa-cot-cold-start-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v25_cot_sft/data/bcit_finqa_v25_cot_sft_train.json","dataset_source_sha256":"62573923cfc315caf7ab52afc9d27038e2d70c5a128e63fe90b313c0906ecf4d","dataset_source_size_bytes":2049498,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":20,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"cot_cold_start","known_failure_boundaries":["source improvement is only relaxed-tolerance formatting rather than arithmetic correctness","target answer scale or percentage convention differs without a calibration probe","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v25_cot_sft/scripts/run_training.sh","sha256":"515ead40ce69decd33eae06eb71173b4cfab9d285f29de573846ff3378f3b389","size_bytes":4490},{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v25_cot_sft/SFT_DATA_MANIFEST.json","sha256":"4e55f3a23500bc5df2679ca4cfe61ea6e15f734d9eb8376af47fde9ee2cbad71","size_bytes":383}],"config_hash":"198e0d475f938950c6ac9293d86b05bb2e348a423baaaafa8b24ecda8f601c08","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v25_cot_sft/data/bcit_finqa_v25_cot_sft_train.json","sha256":"62573923cfc315caf7ab52afc9d27038e2d70c5a128e63fe90b313c0906ecf4d","size_bytes":2049498},"data_hash":"62573923cfc315caf7ab52afc9d27038e2d70c5a128e63fe90b313c0906ecf4d","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v25_cot_sft/FINAL_SUMMARY.json","sha256":"2b5226f2af13730db233b023f5ae335976c614ca94bcc52109003563b479d791","size_bytes":3812},"outcome_hash":"2b5226f2af13730db233b023f5ae335976c614ca94bcc52109003563b479d791","run_id":"bcit-finqa-v15-v29-cot-grpo-20260704"},"required_boundaries":["target supplies table/document context needed for numeric reasoning","primary evaluator handles numeric scale and tolerance explicitly","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Add train-only exact arithmetic traces to the v15 GRPO parent through one low-LR CoT-SFT stage.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.0022650056625141413,"single_run_proxy_not_confidence_bound":true,"source_metric":"strict_accuracy","source_score":0.0849377123442803,"source_split":"validation"}}
{"ability":"finance","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"finqa-exact-reward-grpo-v1","common_eligibility":{"protocol_eligible":false,"reasons":["unsupported_or_unqualified_intervention_family:grpo"]},"execution_recipe":{"algorithm":null,"current_deployed_parent_required":false,"dataset_source_path_server1":"<SERVER_ROOT>/verl/examples/bcit/finqa_v25_grpo/data/train.parquet","dataset_source_sha256":"ecbc9fcc90cd88d17130039faa6ba147495a676a08a8d08f87243833eadfd831","dataset_source_size_bytes":904459,"declared_gpu_hours":null,"declared_lease_class":null,"learning_rate":null,"max_steps":null,"training_config_inherits_common_defaults":false},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"grpo","known_failure_boundaries":["source improvement is only relaxed-tolerance formatting rather than arithmetic correctness","target answer scale or percentage convention differs without a calibration probe","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v25_upload_src/run_grpo_finqa_v25.sh","sha256":"a697c22e81d06098158d01d9d14a18d00a99b01c2246ef9e16543faf84b35c92","size_bytes":5909},{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v25_upload_src/reward_finqa_v25.py","sha256":"7e768a4ca75893df111d4b03bebeda0e910235bd52e389598630f06a396aa706","size_bytes":430}],"config_hash":"cf880322f7728767415dc0268a3796772713dd8562b8d89282e614ede6190644","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/verl/examples/bcit/finqa_v25_grpo/data/train.parquet","sha256":"ecbc9fcc90cd88d17130039faa6ba147495a676a08a8d08f87243833eadfd831","size_bytes":904459},"data_hash":"ecbc9fcc90cd88d17130039faa6ba147495a676a08a8d08f87243833eadfd831","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v25_grpo/FINAL_SUMMARY.json","sha256":"103bd901ed72ebde6c1a451339c21f4feb857354721464f3a9144e959c352bc6","size_bytes":2650},"outcome_hash":"103bd901ed72ebde6c1a451339c21f4feb857354721464f3a9144e959c352bc6","run_id":"bcit-finqa-v15-v29-cot-grpo-20260704"},"required_boundaries":["target supplies table/document context needed for numeric reasoning","primary evaluator handles numeric scale and tolerance explicitly","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Apply a short exact-answer-reward GRPO stage to the frozen v25 CoT-SFT parent.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.0,"single_run_proxy_not_confidence_bound":true,"source_metric":"strict_accuracy","source_score":0.0,"source_split":"validation"}}
{"ability":"finance","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"finqa-longer-sft-schedule-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v2/data/bcit_finqa_sft_train.json","dataset_source_sha256":"c295f9aae59fcf1f3dfd281bc5efb31f37ce54e3493b868cf6430c6147ceacbf","dataset_source_size_bytes":28605728,"declared_gpu_hours":6.0,"declared_lease_class":"long_schedule","learning_rate":6e-06,"max_steps":31,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"longer_sft","known_failure_boundaries":["source improvement is only relaxed-tolerance formatting rather than arithmetic correctness","target answer scale or percentage convention differs without a calibration probe","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v2/scripts/run_one_training.sh","sha256":"20af7667d14773416cab7e94224a6bce01b39b67eddc2a9fcf568b01e79b3128","size_bytes":5269},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v2/SFT_DATA_MANIFEST.json","sha256":"6db2f0c9e36768e03da65cccee9aa9760db296308568734eeead0f9d8f69e6de","size_bytes":4996}],"config_hash":"358817698bc7df44189a041a37756b1a610bac9060fbcbb0cc0733b26681b777","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v2/data/bcit_finqa_sft_train.json","sha256":"c295f9aae59fcf1f3dfd281bc5efb31f37ce54e3493b868cf6430c6147ceacbf","size_bytes":28605728},"data_hash":"c295f9aae59fcf1f3dfd281bc5efb31f37ce54e3493b868cf6430c6147ceacbf","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v2/FINAL_SUMMARY.json","sha256":"19b81b7372ea516672b76882ece91a126c4460d91a9f5ba5d40b51f19ea9710a","size_bytes":26933},"outcome_hash":"19b81b7372ea516672b76882ece91a126c4460d91a9f5ba5d40b51f19ea9710a","run_id":"bcit-four-task-sft-v1-v2"},"required_boundaries":["target supplies table/document context needed for numeric reasoning","primary evaluator handles numeric scale and tolerance explicitly","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Replace the v1 SFT schedule with the longer FinQA-specific v2 schedule while retaining the same base model and raw FinQA training set.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.006795016987542479,"single_run_proxy_not_confidence_bound":true,"source_metric":"strict_accuracy","source_score":0.254813137032843,"source_split":"validation"}}
{"ability":"finance","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"finqa-precision-replay-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v38d_precision_v17_cold/data/bcit_finqa_v38d_precision_v17_cold_train.json","dataset_source_sha256":"94b9ac7f8d97ee5b4504e7a0c9c973a07c4b297bac6b233bcb38db7c859c5d2f","dataset_source_size_bytes":47687790,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":20,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"precision_replay","known_failure_boundaries":["source improvement is only relaxed-tolerance formatting rather than arithmetic correctness","target answer scale or percentage convention differs without a calibration probe","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v38d_precision_v17_cold/scripts/run_training.sh","sha256":"515ead40ce69decd33eae06eb71173b4cfab9d285f29de573846ff3378f3b389","size_bytes":4490},{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v38d_precision_v17_cold/SFT_DATA_MANIFEST.json","sha256":"606609a41831e976bde854219e80842abc59220baee269b624da4295d1b90d6b","size_bytes":1343}],"config_hash":"e2153a5e6490ecd2d8240ce7c3cbbc38900d7299aba4e430258fc715c234c522","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v38d_precision_v17_cold/data/bcit_finqa_v38d_precision_v17_cold_train.json","sha256":"94b9ac7f8d97ee5b4504e7a0c9c973a07c4b297bac6b233bcb38db7c859c5d2f","size_bytes":47687790},"data_hash":"94b9ac7f8d97ee5b4504e7a0c9c973a07c4b297bac6b233bcb38db7c859c5d2f","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v38d_precision_v17_cold/FINAL_SUMMARY.json","sha256":"39722a1a3c2054eee58da229b3eba3b34b06347c6ffe59c6ad824a4ac85199d5","size_bytes":5164},"outcome_hash":"39722a1a3c2054eee58da229b3eba3b34b06347c6ffe59c6ad824a4ac85199d5","run_id":"bcit-finqa-v38-v39-precision-replay-20260705"},"required_boundaries":["target supplies table/document context needed for numeric reasoning","primary evaluator handles numeric scale and tolerance explicitly","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Add strict-precision replay buckets to the v17 parent while retaining full final-answer replay.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.01245753114382786,"single_run_proxy_not_confidence_bound":true,"source_metric":"strict_accuracy","source_score":0.46715741789354476,"source_split":"validation"}}
{"ability":"finance","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"finqa-rejection-filtered-rft-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v28_rft_sft/data/bcit_finqa_v28_rft_sft_train.json","dataset_source_sha256":"b4ab96c36789dcd2b0febfc1ab21bad49a1389d4dd6fa3c1f97cb3065e595c13","dataset_source_size_bytes":2067471,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":20,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"rejection_filtered_data","known_failure_boundaries":["source improvement is only relaxed-tolerance formatting rather than arithmetic correctness","target answer scale or percentage convention differs without a calibration probe","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v28_rft_sft/scripts/run_training.sh","sha256":"515ead40ce69decd33eae06eb71173b4cfab9d285f29de573846ff3378f3b389","size_bytes":4490},{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v28_rft_sft/SFT_DATA_MANIFEST.json","sha256":"61783f3fd592660f79c43a18e7b63511d60125f2c38d0d549919f1a1d8384dcf","size_bytes":738}],"config_hash":"fbf8db0b3640c8739f3c06844fe45acc50c47783e76acce047eb9cd2a432851b","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v28_rft_sft/data/bcit_finqa_v28_rft_sft_train.json","sha256":"b4ab96c36789dcd2b0febfc1ab21bad49a1389d4dd6fa3c1f97cb3065e595c13","size_bytes":2067471},"data_hash":"b4ab96c36789dcd2b0febfc1ab21bad49a1389d4dd6fa3c1f97cb3065e595c13","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v28_rft_sft/FINAL_SUMMARY.json","sha256":"7730015c3b620bf92703d5e2b4a8866724ab4b9f892682db2b2ae55d11473002","size_bytes":4250},"outcome_hash":"7730015c3b620bf92703d5e2b4a8866724ab4b9f892682db2b2ae55d11473002","run_id":"bcit-finqa-v15-v29-cot-grpo-20260704"},"required_boundaries":["target supplies table/document context needed for numeric reasoning","primary evaluator handles numeric scale and tolerance explicitly","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Replace the v25 CoT data with strict-correct train-only rollouts under the same 435-example cap.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.0011325028312570984,"single_run_proxy_not_confidence_bound":true,"source_metric":"strict_accuracy","source_score":0.0,"source_split":"validation"}}
{"ability":"finance","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"finqa-short-continuation-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v46a_continue_v38d_lr2e7_e015/data/bcit_finqa_v46a_continue_v38d_lr2e7_e015_train.json","dataset_source_sha256":"94b9ac7f8d97ee5b4504e7a0c9c973a07c4b297bac6b233bcb38db7c859c5d2f","dataset_source_size_bytes":47687790,"declared_gpu_hours":2.0,"declared_lease_class":"short_continuation","learning_rate":2e-07,"max_steps":10,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"short_continuation","known_failure_boundaries":["source improvement is only relaxed-tolerance formatting rather than arithmetic correctness","target answer scale or percentage convention differs without a calibration probe","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v46a_continue_v38d_lr2e7_e015/scripts/run_training.sh","sha256":"515ead40ce69decd33eae06eb71173b4cfab9d285f29de573846ff3378f3b389","size_bytes":4490},{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v46a_continue_v38d_lr2e7_e015/SFT_DATA_MANIFEST.json","sha256":"d6ae3af58d1dcbf8d0a4a8c8b1c793b0dc3ceea751db3027385082f4394e292e","size_bytes":368}],"config_hash":"0ab7987f81f8183b9ab95d52282f4064995fd49c15503efad6eed6ddc1cedd9e","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/FinQA/v46a_continue_v38d_lr2e7_e015/data/bcit_finqa_v46a_continue_v38d_lr2e7_e015_train.json","sha256":"94b9ac7f8d97ee5b4504e7a0c9c973a07c4b297bac6b233bcb38db7c859c5d2f","size_bytes":47687790},"data_hash":"94b9ac7f8d97ee5b4504e7a0c9c973a07c4b297bac6b233bcb38db7c859c5d2f","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/FinQA/v46a_continue_v38d_lr2e7_e015/FINAL_SUMMARY.json","sha256":"15beb3b7091f8d06493b9888cf640cdb0d21fa04a3d18ae13a7f7da2cef734cc","size_bytes":2926},"outcome_hash":"15beb3b7091f8d06493b9888cf640cdb0d21fa04a3d18ae13a7f7da2cef734cc","run_id":"bcit-finqa-v40-v46-optimization-20260706"},"required_boundaries":["target supplies table/document context needed for numeric reasoning","primary evaluator handles numeric scale and tolerance explicitly","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Continue v38d for 0.15 epoch at 2e-7 using byte-identical v38d data.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.003397508493771184,"single_run_proxy_not_confidence_bound":true,"source_metric":"strict_accuracy","source_score":0.0,"source_split":"validation"}}
{"ability":"sql","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"spider-complex-replay-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v5/data/bcit_spider_full_sft_train.json","dataset_source_sha256":"6ac5e0923aef5d98461cf04e429f4afca402eeda11c0f4d57f93e95491cadf7a","dataset_source_size_bytes":14604652,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"complex_replay","known_failure_boundaries":["SQL dialect or database engine differs from the source verifier","valid but semantically wrong SQL can exploit the execution reward or reranker","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v5/scripts/run_one_training.sh","sha256":"f2ff38ba7d1e8699ae99e1f3fc5637dab9cd82c4b19351bf4c52b76d0a089690","size_bytes":5888},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v5/SFT_DATA_MANIFEST.json","sha256":"9dccd35a712d37a06e0080fec3005bb43b7204a9adec36bb734de8947c30b9bf","size_bytes":11923}],"config_hash":"062dbf79b57edecdc479ec4dcf41bf5a5b505c5ae8cbb09a9e57d067fde38eba","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v5/data/bcit_spider_full_sft_train.json","sha256":"6ac5e0923aef5d98461cf04e429f4afca402eeda11c0f4d57f93e95491cadf7a","size_bytes":14604652},"data_hash":"6ac5e0923aef5d98461cf04e429f4afca402eeda11c0f4d57f93e95491cadf7a","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v5/FINAL_SUMMARY.json","sha256":"0474a205c90264b8d05996e460dbfb9d4ea9ff471fc5367d907429e1eba782e4","size_bytes":58170},"outcome_hash":"0474a205c90264b8d05996e460dbfb9d4ea9ff471fc5367d907429e1eba782e4","run_id":"bcit-four-task-sft-v4-v5"},"required_boundaries":["target provides executable SQLite databases and schema context","official execution accuracy is the primary metric","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Continue the v1 SQL checkpoint with a 500-row complex-query replay slice.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.028046421663442955,"single_run_proxy_not_confidence_bound":true,"source_metric":"execution_accuracy","source_score":0.0,"source_split":"validation"}}
{"ability":"sql","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"spider-execution-grpo-v1","common_eligibility":{"protocol_eligible":false,"reasons":["unsupported_or_unqualified_intervention_family:execution_grpo"]},"execution_recipe":{"algorithm":null,"current_deployed_parent_required":false,"dataset_source_path_server1":"<SERVER_ROOT>/verl/examples/bcit/spider_v15_grpo/data/train.parquet","dataset_source_sha256":"e08ebed3dd62a77086ad422614903bd941f03bf4b809e7f7fe12a0753513e42d","dataset_source_size_bytes":839157,"declared_gpu_hours":null,"declared_lease_class":null,"learning_rate":null,"max_steps":null,"training_config_inherits_common_defaults":false},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"execution_grpo","known_failure_boundaries":["SQL dialect or database engine differs from the source verifier","valid but semantically wrong SQL can exploit the execution reward or reranker","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/verl_metadata_20260713/bcit/run_grpo_spider_v15.sh","sha256":"ddf9ea1770f1e0268328166c0e2730d50f7318966b4a652af2a139603cf3495b","size_bytes":4428},{"path":"source_snapshots/verl_metadata_20260713/bcit/reward_spider.py","sha256":"7c0dce55b945cce671a4859895b050f40da2a198ec1e1c7c6a22d08dd2e62df8","size_bytes":3695},{"path":"source_snapshots/verl_metadata_20260713/bcit/spider_v15_manifest.json","sha256":"9a8538afb4cb8f806dd3356ce364124892fc511660e0581e02c470bf4e916a93","size_bytes":926}],"config_hash":"2619c96a6943a99877af2663f84eb32f375531f8ec04613d6b97c0e65f0dfb17","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/verl/examples/bcit/spider_v15_grpo/data/train.parquet","sha256":"e08ebed3dd62a77086ad422614903bd941f03bf4b809e7f7fe12a0753513e42d","size_bytes":839157},"data_hash":"e08ebed3dd62a77086ad422614903bd941f03bf4b809e7f7fe12a0753513e42d","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/Spider/v15_grpo/FINAL_SUMMARY.json","sha256":"78bbd4b3c1066daed762ad1d8c443504555f71e127762e5ac7cef38d72dc1256","size_bytes":3566},"outcome_hash":"78bbd4b3c1066daed762ad1d8c443504555f71e127762e5ac7cef38d72dc1256","run_id":"bcit-spider-v13-v15-grpo-20260704"},"required_boundaries":["target provides executable SQLite databases and schema context","official execution accuracy is the primary metric","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Apply train-only SQLite execution-reward GRPO to the validation-best v13 SFT parent.","source_evidence":{"evidence_discount":1.0,"evidence_level":"A","observed_source_delta":0.04932301740812384,"single_run_proxy_not_confidence_bound":true,"source_metric":"execution_accuracy","source_score":1.0,"source_split":"validation"}}
{"ability":"sql","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"spider-known-good-rollback-v1","common_eligibility":{"protocol_eligible":false,"reasons":["unsupported_or_unqualified_intervention_family:rollback","immutable_training_data_artifact_missing"]},"execution_recipe":{"algorithm":null,"current_deployed_parent_required":false,"dataset_source_path_server1":null,"dataset_source_sha256":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","dataset_source_size_bytes":0,"declared_gpu_hours":null,"declared_lease_class":null,"learning_rate":null,"max_steps":null,"training_config_inherits_common_defaults":false},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"rollback","known_failure_boundaries":["SQL dialect or database engine differs from the source verifier","valid but semantically wrong SQL can exploit the execution reward or reranker","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v6/scripts/run_one_training.sh","sha256":"4dd7b4b5ddada1de4476dd01d79c1f4495b7c9500d1478846416ad056fdeb857","size_bytes":8947},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v6/SFT_DATA_MANIFEST.json","sha256":"c6b96dd57b9f9f3478fe6ae5c890479d8ac284787be5112f94bfbbe5d3dfeddb","size_bytes":11688}],"config_hash":"7a9f7705011f7f6ca39bb4ee7d26d482a82c1b5cf63e46516e1d815490ca71a6","data_artifact":{"kind":"no_new_training_data","path":null,"sha256":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","size_bytes":0},"data_hash":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v6/FINAL_SUMMARY.json","sha256":"64396ce36d2cdbcabff44e7f793473d596449bbe2f96141d77731f72765c0b1f","size_bytes":66444},"outcome_hash":"64396ce36d2cdbcabff44e7f793473d596449bbe2f96141d77731f72765c0b1f","run_id":"bcit-four-task-sft-v5-v6"},"required_boundaries":["target provides executable SQLite databases and schema context","official execution accuracy is the primary metric","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Replace the rejected v5 replay checkpoint with the frozen v1 known-good checkpoint without additional training.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.026112185686653744,"single_run_proxy_not_confidence_bound":true,"source_metric":"execution_accuracy","source_score":0.75,"source_split":"validation"}}
{"ability":"sql","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"spider-rationale-cold-start-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/Spider/v13/data/bcit_spider_full_v13_train.json","dataset_source_sha256":"c5a7dc5fda3a71de17cbc47c4357f7c6e3e706b592aebe6abd8e1a3362c2a4c6","dataset_source_size_bytes":13801655,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"cot_cold_start","known_failure_boundaries":["SQL dialect or database engine differs from the source verifier","valid but semantically wrong SQL can exploit the execution reward or reranker","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/Spider/v13/scripts/run_training.sh","sha256":"515ead40ce69decd33eae06eb71173b4cfab9d285f29de573846ff3378f3b389","size_bytes":4490},{"path":"source_snapshots/bcit_metadata_20260713/Spider/v13/SFT_DATA_MANIFEST.json","sha256":"5a577e541808748215b15b1afe6c6b1e7f029bfd278c1adbf4890976fc73a635","size_bytes":1574}],"config_hash":"84f3d1f782954631472f4f46a3faff22df0cd3c79d9311fd5e46befeb08ac289","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/Spider/v13/data/bcit_spider_full_v13_train.json","sha256":"c5a7dc5fda3a71de17cbc47c4357f7c6e3e706b592aebe6abd8e1a3362c2a4c6","size_bytes":13801655},"data_hash":"c5a7dc5fda3a71de17cbc47c4357f7c6e3e706b592aebe6abd8e1a3362c2a4c6","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/Spider/v13/FINAL_SUMMARY.json","sha256":"a22cc6a94258bb34ae64be90dcfb1039d472068578e4744653c73ebb07d8650e","size_bytes":4907},"outcome_hash":"a22cc6a94258bb34ae64be90dcfb1039d472068578e4744653c73ebb07d8650e","run_id":"bcit-spider-v13-sql-rationale-coldstart"},"required_boundaries":["target provides executable SQLite databases and schema context","official execution accuracy is the primary metric","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Add 260 train-only SQL rationale examples to a base-plus-retention SFT recipe.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.0019342359767891004,"single_run_proxy_not_confidence_bound":true,"source_metric":"execution_accuracy","source_score":0.07253384912959127,"source_split":"validation"}}
{"ability":"sql","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"spider-rejection-distillation-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/Spider/v27_rejection_distill_finalsql/data/bcit_spider_full_v27_rft_finalsql_train.json","dataset_source_sha256":"87ed56526b5d9560c53a33574c1e83f81be0ed3ddd9168b8b0f25898b3315a41","dataset_source_size_bytes":18832136,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"rejection_distillation","known_failure_boundaries":["SQL dialect or database engine differs from the source verifier","valid but semantically wrong SQL can exploit the execution reward or reranker","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/Spider/v27_rejection_distill_finalsql/run_training.sh","sha256":"592ed5d30edb77fd36173c272fac1097602a4c4dd51bd25ad08a0519acbe79b6","size_bytes":4253},{"path":"source_snapshots/bcit_metadata_20260713/Spider/v27_rejection_distill_finalsql/data/V27_DATA_MANIFEST.json","sha256":"2cda84cdae771fcf706ecf84e25455d8b365280bfac7f6241db6ce65f0d49c56","size_bytes":1219}],"config_hash":"34d1b6709886b802b7aca9dca11af8ce2450881d8aeb6921853ac600e94f5429","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/Spider/v27_rejection_distill_finalsql/data/bcit_spider_full_v27_rft_finalsql_train.json","sha256":"87ed56526b5d9560c53a33574c1e83f81be0ed3ddd9168b8b0f25898b3315a41","size_bytes":18832136},"data_hash":"87ed56526b5d9560c53a33574c1e83f81be0ed3ddd9168b8b0f25898b3315a41","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/Spider/v24_finalsql_sqlfirst_grpo/bcit_eval_finalsql_rerank.py","sha256":"a970c2875602bc835318fba7b6bfa2d2f021bec4c0d9420fa46a5fd599212c40","size_bytes":13471}],"evaluator_hash":"4ef38f178457abf9755b0676c7cc50d371295408e6d4fa370e0e53f523184bdb","outcome_artifact":{"path":"source_snapshots/sql_decoding_metrics_20260713/v27_rejection_distill_finalsql/eval_outputs_rerank/sft_spider_full_validation_v27_rejection_distill_finalsql_rerank_n6/spider_full/metrics.json","sha256":"30c80d66e108e8006a663947bda7093b9329acc4b2402d86f5a59982a8d69b2a","size_bytes":1436},"outcome_hash":"30c80d66e108e8006a663947bda7093b9329acc4b2402d86f5a59982a8d69b2a","run_id":"bcit-spider-v27-v29-rft-rerank-20260707"},"required_boundaries":["target provides executable SQLite databases and schema context","official execution accuracy is the primary metric","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Fine-tune the FinalSQL model on train-only execution-filtered candidates before applying the unchanged n=6 reranker.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.0067698259187620735,"single_run_proxy_not_confidence_bound":true,"source_metric":"execution_accuracy","source_score":0.0,"source_split":"validation"}}
{"ability":"sql","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"spider-rerank-rowbonus-ablation-v1","common_eligibility":{"protocol_eligible":false,"reasons":["unsupported_or_unqualified_intervention_family:rerank_scoring_ablation","immutable_training_data_artifact_missing"]},"execution_recipe":{"algorithm":null,"current_deployed_parent_required":false,"dataset_source_path_server1":null,"dataset_source_sha256":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","dataset_source_size_bytes":0,"declared_gpu_hours":null,"declared_lease_class":null,"learning_rate":null,"max_steps":null,"training_config_inherits_common_defaults":false},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"rerank_scoring_ablation","known_failure_boundaries":["SQL dialect or database engine differs from the source verifier","valid but semantically wrong SQL can exploit the execution reward or reranker","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/Spider/v24_finalsql_sqlfirst_grpo/run_eval_v26_rerank_no_rowbonus.sh","sha256":"3ee11f607b3e1f19edf648fed4d5a2b7e41f48da8a6494e79301257279c52bee","size_bytes":4590}],"config_hash":"23598a8312886d1741f9621c866570f272a06c0373fca051b550ecfc358c543b","data_artifact":{"kind":"no_new_training_data","path":null,"sha256":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","size_bytes":0},"data_hash":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/Spider/v24_finalsql_sqlfirst_grpo/bcit_eval_finalsql_rerank.py","sha256":"a970c2875602bc835318fba7b6bfa2d2f021bec4c0d9420fa46a5fd599212c40","size_bytes":13471}],"evaluator_hash":"4ef38f178457abf9755b0676c7cc50d371295408e6d4fa370e0e53f523184bdb","outcome_artifact":{"path":"source_snapshots/sql_decoding_metrics_20260713/v24_finalsql_sqlfirst_grpo/eval_outputs_v26_rerank/sft_spider_full_validation_v26_finalsql_rerank_n6_no_rowbonus/spider_full/metrics.json","sha256":"b885c07e6234c8f574917fa47e4194d37133055abe566ba55e7467265e84a43b","size_bytes":1410},"outcome_hash":"b885c07e6234c8f574917fa47e4194d37133055abe566ba55e7467265e84a43b","run_id":"bcit-spider-v24-v29-finalsql-rerank-20260707"},"required_boundaries":["target provides executable SQLite databases and schema context","official execution accuracy is the primary metric","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Remove only the row-count bonus from the frozen n=6 schema and SQLite reranker.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.005802707930367523,"single_run_proxy_not_confidence_bound":true,"source_metric":"execution_accuracy","source_score":0.0,"source_split":"validation"}}
{"ability":"sql","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"spider-sqlite-rerank-v1","common_eligibility":{"protocol_eligible":false,"reasons":["unsupported_or_unqualified_intervention_family:verifier_rerank","immutable_training_data_artifact_missing"]},"execution_recipe":{"algorithm":null,"current_deployed_parent_required":false,"dataset_source_path_server1":null,"dataset_source_sha256":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","dataset_source_size_bytes":0,"declared_gpu_hours":null,"declared_lease_class":null,"learning_rate":null,"max_steps":null,"training_config_inherits_common_defaults":false},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"verifier_rerank","known_failure_boundaries":["SQL dialect or database engine differs from the source verifier","valid but semantically wrong SQL can exploit the execution reward or reranker","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/Spider/v24_finalsql_sqlfirst_grpo/run_eval_v25_rerank.sh","sha256":"e8069948c55e5546a528b35bbdd71ca9f3731819a007650a622b0e7462cfd576","size_bytes":4485}],"config_hash":"3dae8b7368f130813dfb63c35372872bccf9f29cdf4b0811dbdfb35c3539edaa","data_artifact":{"kind":"no_new_training_data","path":null,"sha256":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","size_bytes":0},"data_hash":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/Spider/v24_finalsql_sqlfirst_grpo/bcit_eval_finalsql_rerank.py","sha256":"a970c2875602bc835318fba7b6bfa2d2f021bec4c0d9420fa46a5fd599212c40","size_bytes":13471}],"evaluator_hash":"4ef38f178457abf9755b0676c7cc50d371295408e6d4fa370e0e53f523184bdb","outcome_artifact":{"path":"source_snapshots/sql_decoding_metrics_20260713/v24_finalsql_sqlfirst_grpo/eval_outputs_v25_rerank/sft_spider_full_validation_v25_finalsql_rerank_n6/spider_full/metrics.json","sha256":"9e4572bc6f34135f3af923062357303627fb1368235b6403018e82d6f33d9650","size_bytes":1330},"outcome_hash":"9e4572bc6f34135f3af923062357303627fb1368235b6403018e82d6f33d9650","run_id":"bcit-spider-v24-v29-finalsql-rerank-20260707"},"required_boundaries":["target provides executable SQLite databases and schema context","official execution accuracy is the primary metric","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Add n=6 schema and SQLite execution reranking to the frozen single-candidate FinalSQL decoder.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.021276595744680882,"single_run_proxy_not_confidence_bound":true,"source_metric":"execution_accuracy","source_score":0.75,"source_split":"validation"}}
{"ability":"sql","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"spider-standard-sft-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v1/data/bcit_spider_full_sft_train.json","dataset_source_sha256":"83df3c5256daca3b4dfb248284669355dbcbc12c05722c10ed4c50e1a46e491b","dataset_source_size_bytes":13634438,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"standard_sft","known_failure_boundaries":["SQL dialect or database engine differs from the source verifier","valid but semantically wrong SQL can exploit the execution reward or reranker","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v1/scripts/run_one_training.sh","sha256":"d31c7601ba397a40997a409890c54183bcc2bc858a2b528d69580a8d49170e02","size_bytes":3749},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v1/SFT_DATA_MANIFEST.json","sha256":"f60a0610a7c9f5a2d3e04fa3ad6d1eb596b2cd539f4cfa1397f1c76d70fb7eea","size_bytes":4002}],"config_hash":"13914aff3d3898d8efdf79cd315e874675c8eb60cd8321c0bef5bde73cee6168","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v1/data/bcit_spider_full_sft_train.json","sha256":"83df3c5256daca3b4dfb248284669355dbcbc12c05722c10ed4c50e1a46e491b","size_bytes":13634438},"data_hash":"83df3c5256daca3b4dfb248284669355dbcbc12c05722c10ed4c50e1a46e491b","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v1/FINAL_SUMMARY.json","sha256":"359917a02564a3ed0eccb3b65dfb890210be043ba14859c2531934b26e563081","size_bytes":16208},"outcome_hash":"359917a02564a3ed0eccb3b65dfb890210be043ba14859c2531934b26e563081","run_id":"bcit-four-task-sft-v1"},"required_boundaries":["target provides executable SQLite databases and schema context","official execution accuracy is the primary metric","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Apply the frozen v1 SQL SFT recipe to the base model.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.5103926096997691,"single_run_proxy_not_confidence_bound":true,"source_metric":"execution_accuracy","source_score":0.75,"source_split":"test"}}
{"ability":"function_calling","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"xlam-argument-repair-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v4/data/bcit_xlam_sft_train.json","dataset_source_sha256":"ba19c4a3846c9ecef5c56fb94db5a3dc250915b3c7d91c1a0c99775074006083","dataset_source_size_bytes":26252186,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"argument_repair","known_failure_boundaries":["single-turn source evidence is transferred to multi-turn targets without an interaction harness","JSON validity improves while tool name, argument, or abstention correctness regresses","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v4/scripts/run_one_training.sh","sha256":"050aa5406fd36b078d2ab2c3435b40bf08191d6ef3704df1779ef5a0fbd8ba23","size_bytes":5589},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v4/SFT_DATA_MANIFEST.json","sha256":"d72677af307e52a6d43b5b1542cf04e9191c68ca3f4bcf41f9f97b6e9ab72cff","size_bytes":10733}],"config_hash":"ee1abf4bccc37d016dda2675f05c84448dfff759d5898d02cc238fa755c5453c","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v4/data/bcit_xlam_sft_train.json","sha256":"ba19c4a3846c9ecef5c56fb94db5a3dc250915b3c7d91c1a0c99775074006083","size_bytes":26252186},"data_hash":"ba19c4a3846c9ecef5c56fb94db5a3dc250915b3c7d91c1a0c99775074006083","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v4/FINAL_SUMMARY.json","sha256":"c0e7cf1ef26d2c68b1fef66f3d418ed2c4eb2ff4e6f608cfb8fcb37cb1e05fb5","size_bytes":48833},"outcome_hash":"c0e7cf1ef26d2c68b1fef66f3d418ed2c4eb2ff4e6f608cfb8fcb37cb1e05fb5","run_id":"bcit-four-task-sft-v3-v4"},"required_boundaries":["target exposes function schemas under a frozen tool-call protocol","semantic call correctness and structured-format guardrails are both evaluated","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Continue v3 with an argument-focused train-only repair slice.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.0034999999999999476,"single_run_proxy_not_confidence_bound":true,"source_metric":"full_match","source_score":0.13124999999999803,"source_split":"validation"}}
{"ability":"function_calling","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"xlam-checkpoint-restoration-v1","common_eligibility":{"protocol_eligible":false,"reasons":["unsupported_or_unqualified_intervention_family:rollback","immutable_training_data_artifact_missing"]},"execution_recipe":{"algorithm":null,"current_deployed_parent_required":false,"dataset_source_path_server1":null,"dataset_source_sha256":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","dataset_source_size_bytes":0,"declared_gpu_hours":null,"declared_lease_class":null,"learning_rate":null,"max_steps":null,"training_config_inherits_common_defaults":false},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"rollback","known_failure_boundaries":["single-turn source evidence is transferred to multi-turn targets without an interaction harness","JSON validity improves while tool name, argument, or abstention correctness regresses","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v7/scripts/run_one_training.sh","sha256":"9c621db7716b279294ff018285f5ecb5cdfcb75feb3f6844cf7fc95b886e084b","size_bytes":9186},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v7/SFT_DATA_MANIFEST.json","sha256":"04525ba9108dfc5a28b3762dce56c82564a842d6449fa536594c3b3d8c68649f","size_bytes":11758}],"config_hash":"6af23be0373d5c562308eeb466d7b0ae128dceaa6f4d460ac2edec7d10769c01","data_artifact":{"kind":"no_new_training_data","path":null,"sha256":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","size_bytes":0},"data_hash":"a145310cff85bde65e4a9d5edb31534242df8899ec8a700c223b48d6c48071a5","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v7/FINAL_SUMMARY.json","sha256":"371465bd6d5684c8cae3e138d617578e6f1c178153bbc218f3ad86faa64d8f4f","size_bytes":75032},"outcome_hash":"371465bd6d5684c8cae3e138d617578e6f1c178153bbc218f3ad86faa64d8f4f","run_id":"bcit-four-task-sft-v6-v7-consolidation"},"required_boundaries":["target exposes function schemas under a frozen tool-call protocol","semantic call correctness and structured-format guardrails are both evaluated","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Freeze and restore the validation-selected v6 xLAM checkpoint instead of scheduling another continuation.","source_evidence":{"evidence_discount":0.5,"evidence_level":"C","observed_source_delta":0.0018333333333333535,"single_run_proxy_not_confidence_bound":true,"source_metric":"full_match","source_score":0.04583333333333384,"source_split":"validation"}}
{"ability":"function_calling","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"xlam-complexity-stratification-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v2/data/bcit_xlam_sft_train.json","dataset_source_sha256":"95406a4ea1e46de980395c05e5c18ecb7bfd65e9f0555eec6dc59c8bcda0038f","dataset_source_size_bytes":23767051,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"complexity_stratification","known_failure_boundaries":["single-turn source evidence is transferred to multi-turn targets without an interaction harness","JSON validity improves while tool name, argument, or abstention correctness regresses","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v2/scripts/run_one_training.sh","sha256":"20af7667d14773416cab7e94224a6bce01b39b67eddc2a9fcf568b01e79b3128","size_bytes":5269},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v2/SFT_DATA_MANIFEST.json","sha256":"6db2f0c9e36768e03da65cccee9aa9760db296308568734eeead0f9d8f69e6de","size_bytes":4996}],"config_hash":"358817698bc7df44189a041a37756b1a610bac9060fbcbb0cc0733b26681b777","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v2/data/bcit_xlam_sft_train.json","sha256":"95406a4ea1e46de980395c05e5c18ecb7bfd65e9f0555eec6dc59c8bcda0038f","size_bytes":23767051},"data_hash":"95406a4ea1e46de980395c05e5c18ecb7bfd65e9f0555eec6dc59c8bcda0038f","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v2/FINAL_SUMMARY.json","sha256":"19b81b7372ea516672b76882ece91a126c4460d91a9f5ba5d40b51f19ea9710a","size_bytes":26933},"outcome_hash":"19b81b7372ea516672b76882ece91a126c4460d91a9f5ba5d40b51f19ea9710a","run_id":"bcit-four-task-sft-v1-v2"},"required_boundaries":["target exposes function schemas under a frozen tool-call protocol","semantic call correctness and structured-format guardrails are both evaluated","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Replace random xLAM sampling with tool-call-complexity stratification at the same 10k cap.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.08850000000000002,"single_run_proxy_not_confidence_bound":true,"source_metric":"full_match","source_score":0.0,"source_split":"validation"}}
{"ability":"function_calling","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"xlam-format-retention-replay-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v5/data/bcit_xlam_sft_train.json","dataset_source_sha256":"5fc114b1e7851acd0d3597f3583611d65d21396a05639c36d743a9db42d07964","dataset_source_size_bytes":26058591,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"format_retention_replay","known_failure_boundaries":["single-turn source evidence is transferred to multi-turn targets without an interaction harness","JSON validity improves while tool name, argument, or abstention correctness regresses","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v5/scripts/run_one_training.sh","sha256":"f2ff38ba7d1e8699ae99e1f3fc5637dab9cd82c4b19351bf4c52b76d0a089690","size_bytes":5888},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v5/SFT_DATA_MANIFEST.json","sha256":"9dccd35a712d37a06e0080fec3005bb43b7204a9adec36bb734de8947c30b9bf","size_bytes":11923}],"config_hash":"062dbf79b57edecdc479ec4dcf41bf5a5b505c5ae8cbb09a9e57d067fde38eba","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v5/data/bcit_xlam_sft_train.json","sha256":"5fc114b1e7851acd0d3597f3583611d65d21396a05639c36d743a9db42d07964","size_bytes":26058591},"data_hash":"5fc114b1e7851acd0d3597f3583611d65d21396a05639c36d743a9db42d07964","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v5/FINAL_SUMMARY.json","sha256":"0474a205c90264b8d05996e460dbfb9d4ea9ff471fc5367d907429e1eba782e4","size_bytes":58170},"outcome_hash":"0474a205c90264b8d05996e460dbfb9d4ea9ff471fc5367d907429e1eba782e4","run_id":"bcit-four-task-sft-v4-v5"},"required_boundaries":["target exposes function schemas under a frozen tool-call protocol","semantic call correctness and structured-format guardrails are both evaluated","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Continue v4 with argument repair plus an explicit valid-JSON retention guard slice.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.003666666666666707,"single_run_proxy_not_confidence_bound":true,"source_metric":"full_match","source_score":0.1375000000000015,"source_split":"validation"}}
{"ability":"function_calling","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"xlam-low-lr-continuation-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v6/data/bcit_xlam_sft_train.json","dataset_source_sha256":"e1aaf7a0734ead6d0a6d8ac5c6061601a7b6742c3335aa016968f50ad68d3c00","dataset_source_size_bytes":12912466,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":8e-07,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"low_lr_continuation","known_failure_boundaries":["single-turn source evidence is transferred to multi-turn targets without an interaction harness","JSON validity improves while tool name, argument, or abstention correctness regresses","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v6/scripts/run_one_training.sh","sha256":"4dd7b4b5ddada1de4476dd01d79c1f4495b7c9500d1478846416ad056fdeb857","size_bytes":8947},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v6/SFT_DATA_MANIFEST.json","sha256":"c6b96dd57b9f9f3478fe6ae5c890479d8ac284787be5112f94bfbbe5d3dfeddb","size_bytes":11688}],"config_hash":"7a9f7705011f7f6ca39bb4ee7d26d482a82c1b5cf63e46516e1d815490ca71a6","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v6/data/bcit_xlam_sft_train.json","sha256":"e1aaf7a0734ead6d0a6d8ac5c6061601a7b6742c3335aa016968f50ad68d3c00","size_bytes":12912466},"data_hash":"e1aaf7a0734ead6d0a6d8ac5c6061601a7b6742c3335aa016968f50ad68d3c00","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v6/FINAL_SUMMARY.json","sha256":"64396ce36d2cdbcabff44e7f793473d596449bbe2f96141d77731f72765c0b1f","size_bytes":66444},"outcome_hash":"64396ce36d2cdbcabff44e7f793473d596449bbe2f96141d77731f72765c0b1f","run_id":"bcit-four-task-sft-v5-v6"},"required_boundaries":["target exposes function schemas under a frozen tool-call protocol","semantic call correctness and structured-format guardrails are both evaluated","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Continue v5 for 0.35 epoch at 8e-7 with the frozen format-retention replay set.","source_evidence":{"evidence_discount":0.5,"evidence_level":"C","observed_source_delta":0.0013333333333332975,"single_run_proxy_not_confidence_bound":true,"source_metric":"full_match","source_score":0.03333333333333244,"source_split":"validation"}}
{"ability":"function_calling","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"xlam-random-sft-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v1/data/bcit_xlam_sft_train.json","dataset_source_sha256":"206a1cba62ec62b6ad7b6308afa186fe40aef9a1dd886f348d958394a93bf190","dataset_source_size_bytes":23011880,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"random_sft","known_failure_boundaries":["single-turn source evidence is transferred to multi-turn targets without an interaction harness","JSON validity improves while tool name, argument, or abstention correctness regresses","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v1/scripts/run_one_training.sh","sha256":"d31c7601ba397a40997a409890c54183bcc2bc858a2b528d69580a8d49170e02","size_bytes":3749},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v1/SFT_DATA_MANIFEST.json","sha256":"f60a0610a7c9f5a2d3e04fa3ad6d1eb596b2cd539f4cfa1397f1c76d70fb7eea","size_bytes":4002}],"config_hash":"13914aff3d3898d8efdf79cd315e874675c8eb60cd8321c0bef5bde73cee6168","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v1/data/bcit_xlam_sft_train.json","sha256":"206a1cba62ec62b6ad7b6308afa186fe40aef9a1dd886f348d958394a93bf190","size_bytes":23011880},"data_hash":"206a1cba62ec62b6ad7b6308afa186fe40aef9a1dd886f348d958394a93bf190","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v1/FINAL_SUMMARY.json","sha256":"359917a02564a3ed0eccb3b65dfb890210be043ba14859c2531934b26e563081","size_bytes":16208},"outcome_hash":"359917a02564a3ed0eccb3b65dfb890210be043ba14859c2531934b26e563081","run_id":"bcit-four-task-sft-v1"},"required_boundaries":["target exposes function schemas under a frozen tool-call protocol","semantic call correctness and structured-format guardrails are both evaluated","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Apply the frozen random-sample xLAM SFT recipe to the base model.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":0.31066666666666665,"single_run_proxy_not_confidence_bound":true,"source_metric":"full_match","source_score":0.75,"source_split":"test"}}
{"ability":"function_calling","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"xlam-rescue-grpo-v1","common_eligibility":{"protocol_eligible":false,"reasons":["unsupported_or_unqualified_intervention_family:grpo"]},"execution_recipe":{"algorithm":null,"current_deployed_parent_required":false,"dataset_source_path_server1":"<SERVER_ROOT>/verl/examples/bcit_main/v27a_xlam_rescue_grpo_from_v26a/data/train.parquet","dataset_source_sha256":"b44201043900696e203d78a55395ab9f5e3e57b2ef6b5c5426161e045ea82298","dataset_source_size_bytes":39275573,"declared_gpu_hours":null,"declared_lease_class":null,"learning_rate":null,"max_steps":null,"training_config_inherits_common_defaults":false},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"grpo","known_failure_boundaries":["single-turn source evidence is transferred to multi-turn targets without an interaction harness","JSON validity improves while tool name, argument, or abstention correctness regresses","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/verl_metadata_20260713/bcit_main/launch_v27_xlam_rescue_grpo_from_v26a.sh","sha256":"46f708db0d8534527758476d2fca5bb5a195d722ba18db9329018e1878f55328","size_bytes":2603},{"path":"source_snapshots/verl_metadata_20260713/bcit_main/run_grpo_baseline4_mixed.sh","sha256":"0a161e7b632ae763d0566bf4893f00651cbee6f56a32f55412540c0b958ca7c8","size_bytes":6860},{"path":"source_snapshots/verl_metadata_20260713/bcit_main/reward_bcit_main.py","sha256":"88c9870eda9688f3f2ea838f1a397a53b7f4eccabd3de62fa2d52851f4177c67","size_bytes":10770}],"config_hash":"d902533e80c5634a31ef35add72d78b3ad9b7a71ccad0f5aea8265848ea5c804","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/verl/examples/bcit_main/v27a_xlam_rescue_grpo_from_v26a/data/train.parquet","sha256":"b44201043900696e203d78a55395ab9f5e3e57b2ef6b5c5426161e045ea82298","size_bytes":39275573},"data_hash":"b44201043900696e203d78a55395ab9f5e3e57b2ef6b5c5426161e045ea82298","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/main_xlam_metrics_20260713/v27a_candidate/metrics.json","sha256":"d1ab5c4a9ccce831c0d2ba7c75d3e0db3fedaa1af083fc70481d4fe93ebcad79","size_bytes":936},"outcome_hash":"d1ab5c4a9ccce831c0d2ba7c75d3e0db3fedaa1af083fc70481d4fe93ebcad79","run_id":"v27a_xlam_rescue_grpo_from_v26a"},"required_boundaries":["target exposes function schemas under a frozen tool-call protocol","semantic call correctness and structured-format guardrails are both evaluated","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Apply a 12-step xLAM-focused GRPO rescue stage to the frozen v26a multi-task parent.","source_evidence":{"evidence_discount":0.5,"evidence_level":"C","observed_source_delta":0.0003333333333332966,"single_run_proxy_not_confidence_bound":true,"source_metric":"full_match","source_score":0.008333333333332416,"source_split":"validation"}}
{"ability":"function_calling","applicability_rule":{"aggregation":"unweighted_mean_of_binary_fields","fields":["ability_family_match","training_data_available_and_hash_matched","algorithm_runtime_available_and_validated","current_parent_compatible","controller_evaluator_protocol_compatible"],"runtime_value_required":true},"candidate_id":"xlam-valid-gold-targeting-v1","common_eligibility":{"protocol_eligible":true,"reasons":[]},"execution_recipe":{"algorithm":"full_parameter_sft","current_deployed_parent_required":true,"dataset_source_path_server1":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v3/data/bcit_xlam_sft_train.json","dataset_source_sha256":"2f832856e3f4d1332d85df24d78e7df9dbcd1b3b101399d1c1774403a557862d","dataset_source_size_bytes":25975002,"declared_gpu_hours":4.0,"declared_lease_class":"standard","learning_rate":6e-06,"max_steps":15,"training_config_inherits_common_defaults":true},"hard_veto_rule":"E=0 or missing mandatory evidence or runtime-active known failure boundary","intervention_family":"valid_gold_targeting","known_failure_boundaries":["single-turn source evidence is transferred to multi-turn targets without an interaction harness","JSON validity improves while tool name, argument, or abstention correctness regresses","target full outcomes or heldout bad cases influenced the transfer decision"],"provenance":{"config_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v3/scripts/run_one_training.sh","sha256":"22584b14fa1ca71bc65dc42ecff8b415a34a40c906842db742f3b723234c8a99","size_bytes":5269},{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v3/SFT_DATA_MANIFEST.json","sha256":"2157be8affb683f0112e31d18ae5f33a2cec719090c6b0845e3c5484d352979d","size_bytes":10401}],"config_hash":"49c1805d2b08437ff36121b3287b25cca2623e73d36cc4bb6b076e96991f9f2c","data_artifact":{"kind":"training_data","path":"<SERVER_ROOT>/LlamaFactory/bcit/sft_four_tasks_v3/data/bcit_xlam_sft_train.json","sha256":"2f832856e3f4d1332d85df24d78e7df9dbcd1b3b101399d1c1774403a557862d","size_bytes":25975002},"data_hash":"2f832856e3f4d1332d85df24d78e7df9dbcd1b3b101399d1c1774403a557862d","evaluator_artifacts":[{"path":"source_snapshots/bcit_metadata_20260713/eval_base_v1/src/bcit_eval.py","sha256":"5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da","size_bytes":42978}],"evaluator_hash":"28b3d9b54850cca9b1aacaac7328231687d6845dddd3b6beb6b299d4eb0d7d6f","outcome_artifact":{"path":"source_snapshots/bcit_metadata_20260713/sft_four_tasks_v3/FINAL_SUMMARY.json","sha256":"0721dbfe50d39e23dcf6021f2577f3e54a93d8bf3f04276d76be36d42fc52809","size_bytes":40387},"outcome_hash":"0721dbfe50d39e23dcf6021f2577f3e54a93d8bf3f04276d76be36d42fc52809","run_id":"bcit-four-task-sft-v2-v3"},"required_boundaries":["target exposes function schemas under a frozen tool-call protocol","semantic call correctness and structured-format guardrails are both evaluated","the intervention and no-reuse control share parent, budget, and data-order seed"],"single_primary_change":"Replace the failed complexity mix with a train-only valid-gold targeted sample under the recovered v1 schedule.","source_evidence":{"evidence_discount":0.75,"evidence_level":"B","observed_source_delta":-0.0030000000000000027,"single_run_proxy_not_confidence_bound":true,"source_metric":"full_match","source_score":0.0,"source_split":"validation"}}


==> anc/reproducibility/protocol_examples/pilot24_protocol/controller_eval_contract_v1.json <==
{
  "backend_by_host": {
    "host-a": {
      "docker_image": "llm-starters:vllm0.10.0-sglang0.4.10-torch2.7-cuda12.8-py312-ubuntu24.04-lws-sm80",
      "docker_image_id": "sha256:05cdd4e1784bd993688fb35a0e9b107d49dca8d0ecdd74c6adf4cc7ceb78c930",
      "vllm_version": "0.10.0"
    },
    "host-b": {
      "docker_image": "verl:cu124_torch260_vllm085_202506",
      "docker_image_id": "sha256:5adc8e63e636dd265d83522e03a5dffa27bc8c5b243b42cf10a7859a8a61e8ca",
      "vllm_version": "0.8.5.post1"
    }
  },
  "decoding": {
    "n": 1,
    "prompt_style": "qwen3-chat",
    "temperature": 0,
    "top_p": 1
  },
  "evaluator_sha256": "5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da",
  "hard_failure": {
    "api_error_count_must_equal": 0,
    "finance_min_parse_rate": 0.9,
    "function_min_valid_json_rate": 0.5,
    "sql_min_parse_rate": 0.9
  },
  "host_difference_disclosure_required": true,
  "metrics": {
    "finance": "strict_accuracy",
    "function_calling": "full_match",
    "sql": "execution_accuracy"
  },
  "promotion": {
    "mcid": 0.01,
    "other_ability_max_drop": -0.01,
    "primary_ability_min_delta": 0.005,
    "standardized_macro_gain_strictly_positive": true
  },
  "trial_screen": {
    "primary_ability_min_delta": 0.0,
    "other_ability_max_drop": -0.02,
    "standardized_macro_gain_strictly_positive": true,
    "passing_trial_cannot_deploy": true,
    "passing_trial_must_continue_same_lineage": true
  },
  "roles": {
    "controller_finance": "finqa",
    "controller_function": "xlam",
    "controller_sql": "spider_full",
    "probe_finance": "finqa",
    "probe_function": "xlam",
    "trial_finance": "finqa",
    "trial_function": "xlam",
    "trial_sql": "spider_full"
  },
  "version": 1
}


==> anc/reproducibility/protocol_examples/pilot24_protocol/main_manifest.json <==
{
  "artifacts": {
    "candidates": "b7d26d4556b612a3c8a335e3b4dd3bbc14e1436659d86fc02c48c395a8438688",
    "controller_contract": "6626e3af11d19f3ed52ccf79b61ebcd4f73901b2876b4715749848020b3517ae",
    "controller_evaluator": "5ab83af5ad695b8890a7bb17433ec49d2d32e95c57a5ad8529c98a97eceae7da",
    "controller_tool": "7512ffd6f1098bbcea6dc9665a154d5c328dc2864e4a9ef5d7a988a3e1109a10",
    "dry_run_plans": {
      "bcit_explore": "39ec860ac0b8c8a241bdcfc9d155f859fd09c498087f8e67ffd3259c881e7277",
      "bcit_retrieve": "48e3aac1e3f755dba462b6071388f176ff49a41093e42025068193707e13c4f3",
      "flat_explore": "ca7983b5bbef4d0b0f7f96625bf20a10829e6d74595679c43b83649673d35a1c",
      "static_multitask_sft": "18ff424e4591d129da6019faaa455f7bfb4e4b6d5ff26068a69c9312cb2e241d"
    },
    "k0": "eaf6869dae4fbf3144a2c15693f1b0d8b0f70d7354ac47d085ee035b42986854",
    "main_inputs_freeze_hashes": "c59214d1958edaa2bd8b9a87b4094d9e89bf5ffea1d5fea896d15427756701d0",
    "probe_contract": "b459d2ebdea73b10d62f2a72073ca0568785a66b819cb10f614de13e748e6fb9",
    "probe_evaluator": "05c76753166be6c2fcbce0212ffd92f54cd04b2c148a67d3f3b0018883d6a266",
    "probe_tool": "dbf13446079c03a6aa5f035f8007a445e5474517222f3d64b596d1c37beb1a5f",
    "proposal_allowlist": "a51076eb4a9dfc4762a40088c5dc54ca65a8e59c731bb012c374ec01e395147e",
    "proposal_contract": "425d411603bd0e095dcefbbaaa71a606ae3431e216b3c9d2e46c398017c2b052",
    "proposal_prompt": "ebc07fca260cf30db8942766c9023828e57e423aeb5434095fa341c75dad5dc9",
    "proposal_tool": "9055cf0aca59d2bc9abdf16f2051b3e84e0922d8ce0fd9f4481e6be9c1f6e222",
    "runner_contract": "81322a70e24e3818ba74f6182029aca692e08a7df3f6450156c9b9c4fde82385",
    "runtime_code": {
      "checkpoint_hash.py": "68177e4b792e8a7257a8856eb78d0d1e7414a9ac2ec793a63411fcd18a355713",
      "execute_main_episode.py": "24dda36b81f84e172928d06f189510924c030ae775531b34521ff6c2c3c30bad",
      "governance.py": "e50cf34cb6927a1a62bee886e264e861d637692d5c176682f454bd856a52a91e",
      "main_execution.py": "2472eb998fde73d02866d6cea6503e67c21f4300b135334c73ab76a253e0902c",
      "retrieval.py": "fe92df121b69276bcb937bb7503eff6353112e06a7aa1ace79707c72505f329e",
      "scientific_execute.py": "d1b3db0c133022e87d70bc92f4dc0f78699bf264b1f57c9edc5ba95a6c14b3f1",
      "semantic_policy.py": "46763993da145fc5d757bdc771106b9beedbd87769e77a17be1d50e914d82b5f"
    },
    "static_data": "28bbcb0e4c1e90220a300df62d8f14a30c215374f278809fec874f235f9a4457",
    "throughput": "b40649b64d05f29c376f05249d0069d2f1c6a4853ea3133fe296f87399add032",
    "v2_failed_attempt_incident_summary": "84a7b15cb2b0abd1d4a44fa6c5a5b5ec0b183cb17e80acd4b8cd15ef26c0e3f7",
    "v3_zero_gpu_launch_incident_summary": "566be81c5998be4f7e82aadabb0c574cf007a40adfa1c270c5e2dcb43b76bd84",
    "v4_tokenizer_serialization_incident_summary": "ff42b130cc476aeea76549b3e095ec79241bd1484b83fc73217a45ed4a2319e7"
  },
  "base_checkpoint_sha256": "db0b916f36819999f627a467231180b5670b6e3fc620ee7236e19431321bf60a",
  "budget_gpu_hours_per_method": 24.0,
  "candidate_counts": {
    "common_ineligible": 7,
    "stable_sft_executable": 17,
    "total": 24
  },
  "consumed_pilot_eval_access": false,
  "created_at": "2026-07-16T12:57:44.617290+00:00",
  "experiment_id": "bcit_shared3_explore_budget24_v2_pilot_s20260716",
  "host_candidate_audits": {
    "host-a": "54d0df55b63bf46bc15c07b7919579369b5710423d8eb124d6ca2cd7719b5a92",
    "host-b": "b6c8a7fb3b240598501287ed9f737753fbd0a68e052f106b9c6ded760da73963"
  },
  "host_evaluator_difference_disclosed": true,
  "main_input_samples": 1216,
  "methods": [
    "bcit_explore",
    "flat_explore",
    "bcit_retrieve",
    "static_multitask_sft"
  ],
  "phase0_total_cap_gpu_hours": 12.0,
  "required_next_gate": "NEW_DUAL_HOST_PHASE0_AUTHORITATIVE_RECHECK",
  "runtime_engineering_recovery": {
    "failed_costs_carried_into_retry_budget": true,
    "partial_results_reused": false,
    "prior_failed_attempt_gpu_hours": {
      "bcit_explore": 1.40357123,
      "bcit_retrieve": 1.16485816,
      "flat_explore": 1.66538329,
      "static_multitask_sft": 0.0
    },
    "scientific_semantics_changed": false,
    "v3_zero_gpu_pre_governance_failure_archived": true,
    "v4_parent_tokenizer_restoration_required": true
  },
  "scientific_launch_allowed_by_this_manifest_alone": false,
  "seed": 20260716,
  "semantic_amendments": {
    "dual_host": "021fe565a8176602d5340d8c879e767ddaf8190cc8cbc64bec27e237d0873aa3",
    "main": "b60fbc36e71b1e7d67ec6b92ee6a703592c08a67bc86199ad0bfb6b22c234715",
    "novel_continuation": "f795ac6f17915020d7f5b4ceb10947087d3391d98e4da67e28882d749913e1a0"
  },
  "static": {
    "data_sha256": "28bbcb0e4c1e90220a300df62d8f14a30c215374f278809fec874f235f9a4457",
    "optimizer_steps": 90,
    "rows": 2880
  },
  "status": "MAIN_SCIENTIFIC_FREEZE",
  "version": 1
}


==> anc/reproducibility/protocol_examples/pilot24_protocol/main_semantics_v1.json <==
{
  "applicability_fields": [
    "ability_family_match",
    "training_data_available_and_hash_matched",
    "algorithm_runtime_available_and_validated",
    "current_parent_compatible",
    "controller_evaluator_protocol_compatible"
  ],
  "common_eligibility_precedes_method_gate": true,
  "controller_mcid": {
    "finance": 0.01,
    "function_calling": 0.01,
    "sql": 0.01
  },
  "decision": {
    "bcit_initial": "S*A",
    "eta": 0.5,
    "flat_initial": "(S+A+(1-H))/3",
    "missing_probe": "never_impute",
    "tau_low": 0.3,
    "tau_train": 0.7
  },
  "evidence_discount": {
    "A": 1.0,
    "B": 0.75,
    "C": 0.5
  },
  "execution": {
    "algorithm": "full_parameter_sft",
    "candidate_lease_gpu_hours": {
      "long_schedule": 6,
      "short_continuation": 2,
      "standard": 4
    },
    "controller_eval_fraction": 0.25,
    "novel_initial_trial_gpu_hours": 2,
    "novel_total_gpu_hours": 6,
    "throughput_safety_factor": 0.9
  },
  "promotion": {
    "hard_failure_allowed": false,
    "other_ability_max_drop": -0.01,
    "primary_ability_min_delta": 0.005,
    "standardized_macro_gain_strictly_positive": true
  },
  "source_score": {
    "formula": "discount*clip(max(delta,0)/(2*mcid),0,1)",
    "mcid": 0.01,
    "negative_delta_floor": 0.0,
    "single_run_proxy": "observed_delta"
  },
  "static_multitask": {
    "family_optimizer_token_ratio": "1:1:1",
    "selection_points_gpu_hours": [
      6,
      12,
      18,
      24
    ],
    "selection_rule": "max controller-visible feasible macro dev; tie -> lower GPU-hours"
  },
  "version": 1
}


==> anc/reproducibility/protocol_examples/pilot24_protocol/proposal_prompt_main_v1.txt <==
You are the frozen candidate proposer for the BCIT Shared3 single-seed pilot.

Return exactly one JSON object matching the supplied frozen proposal schema, or
return the literal token NO_SAFE_PROPOSAL. Propose only when the supplied frozen
exploration trigger is active. Use only the supplied controller-visible state,
L0/K0 top-5 retrieval snippets, allowed train-data IDs, remaining budget, and
prior events from this same method episode.

The proposal must reference exactly one allowed train-data ID and change exactly
one executable field in config_diff. The only executable fields in this pilot
are:

- learning_rate: one number in the inclusive range [0.000003, 0.000008]; or
- max_steps_multiplier: one of 0.5, 0.75, or 1.25.

Do not place data paths in the output. Put the selected allowed train-data ID as
the sole item of train_only_data. trial_plan must contain gpu_hours_max in (0,2].
max_gpu_hours must be in (0,6] and must not be smaller than the trial lease. The
trial is mandatory and cannot directly deploy a checkpoint.

Do not propose a new GRPO reward, judge, evaluator, parser, prompt modification,
multi-variable recipe, external data, network retrieval, resampling algorithm,
or format transformation that is not encoded by the executable fields above.
Do not use consumed_pilot_eval, hidden/sealed outcomes, another method's events,
predictions, metrics, or memory. A novel proposal has source score at most 0.50
before local evidence. State contraindications and rollback-safe trial details.

Required JSON keys are candidate_id, ability, hypothesis,
knowledge_provenance, single_primary_change, train_only_data, config_diff,
expected_effect_vector, required_boundaries, contraindications, trial_plan, and
max_gpu_hours. Do not emit additional keys, markdown, commentary, or analysis.


==> anc/reproducibility/protocol_examples/pilot24_protocol/proposal_schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "additionalProperties": false,
  "properties": {
    "ability": {
      "enum": [
        "finance",
        "sql",
        "function_calling"
      ]
    },
    "candidate_id": {
      "minLength": 1,
      "type": "string"
    },
    "config_diff": {
      "type": "object"
    },
    "contraindications": {
      "type": "array"
    },
    "expected_effect_vector": {
      "type": "object"
    },
    "hypothesis": {
      "minLength": 1,
      "type": "string"
    },
    "knowledge_provenance": {
      "minItems": 1,
      "type": "array"
    },
    "max_gpu_hours": {
      "exclusiveMinimum": 0,
      "maximum": 6,
      "type": "number"
    },
    "required_boundaries": {
      "type": "array"
    },
    "single_primary_change": {
      "minLength": 1,
      "type": "string"
    },
    "train_only_data": {
      "minItems": 1,
      "type": "array"
    },
    "trial_plan": {
      "type": "object"
    }
  },
  "required": [
    "candidate_id",
    "ability",
    "hypothesis",
    "knowledge_provenance",
    "single_primary_change",
    "train_only_data",
    "config_diff",
    "expected_effect_vector",
    "required_boundaries",
    "contraindications",
    "trial_plan",
    "max_gpu_hours"
  ],
  "type": "object"
}


==> anc/reproducibility/protocol_examples/pilot24_protocol/training_config.json <==
{
  "base_learning_rate": 0.000006,
  "cutoff_len": 4096,
  "deepspeed": "ZeRO-2",
  "effective_batch_size_on_4_gpus": 32,
  "framework": "LlamaFactory/PyTorch",
  "gradient_accumulation_steps": 2,
  "max_grad_norm": 1.0,
  "per_device_train_batch_size": 4,
  "precision": "bf16",
  "scheduler": "cosine",
  "template": "qwen3",
  "training": "full-parameter SFT",
  "warmup_ratio": 0.03,
  "weight_decay": 0.01
}


==> anc/reproducibility/protocol_examples/proposal_fixture.json <==
{
  "ability": "finance",
  "candidate_id": "phase0-novel-finance-lr5e6-v1",
  "config_diff": {
    "learning_rate": 0.000005
  },
  "contraindications": [
    "parser or evaluator changes",
    "pilot-eval access"
  ],
  "expected_effect_vector": {
    "finance": "nonnegative",
    "function_calling": "noninferior",
    "sql": "noninferior"
  },
  "hypothesis": "A single lower learning-rate stable-SFT trial preserves shared abilities.",
  "knowledge_provenance": [
    "numeric-qa-strict-precision-replay-cold-start-v1",
    "multi-task-curriculum-balanced-replay-v1",
    "numeric-qa-verified-cot-canonical-repair-full-sft-v1",
    "numeric-qa-validation-gated-coarse-checkpoint-router-v1",
    "numeric-qa-bounded-repair-continuation-probe-v1"
  ],
  "max_gpu_hours": 2,
  "required_boundaries": [
    "train-derived data only",
    "same base parent"
  ],
  "single_primary_change": "learning_rate_6e-6_to_5e-6",
  "train_only_data": [
    "phase0_finance_train"
  ],
  "trial_plan": {
    "gpu_hours_max": 2,
    "rollback_on_guardrail_failure": true
  }
}


==> anc/reproducibility/recompute_p0_results.py <==
#!/usr/bin/env python3
"""Recompute author-verified P0 endpoint aggregates and paired contrasts."""

from __future__ import annotations

import csv
from itertools import product
from pathlib import Path

import numpy as np
from scipy.stats import t


ROOT = Path(__file__).resolve().parent
ENDPOINTS = ROOT / "p0_author_verified_endpoints_20260725.csv"
FIELDS = ("tatqa", "bird", "bfcl", "macro", "worst_gain", "ifeval_p", "ifeval_i", "auc", "gpuh")


def load() -> dict[str, dict[str, dict[str, float]]]:
    rows: dict[str, dict[str, dict[str, float]]] = {}
    with ENDPOINTS.open(newline="", encoding="utf-8") as handle:
        for row in csv.DictReader(handle):
            rows.setdefault(row["method"], {})[row["seed"]] = {
                field: float(row[field]) for field in FIELDS
            }
    return rows


def exact_sign_flip(values: np.ndarray) -> float:
    observed = abs(values.mean())
    randomized = [abs((values * signs).mean()) for signs in product((-1, 1), repeat=len(values))]
    return sum(value >= observed - 1e-12 for value in randomized) / len(randomized)


def main() -> None:
    rows = load()
    print("AGGREGATES (mean, sample SD)")
    for method, seed_rows in rows.items():
        ordered = [seed_rows[seed] for seed in sorted(seed_rows)]
        print(f"\n{method} (N={len(ordered)})")
        for field in FIELDS:
            values = np.array([row[field] for row in ordered])
            print(f"  {field:12s} {values.mean():.6f} {values.std(ddof=1):.6f}")

    print("\nPAIRED CONTRASTS (BCIT - comparator)")
    for comparator in ("Validate-All", "Additive+Veto"):
        common = sorted(set(rows["BCIT"]) & set(rows[comparator]))
        for field in ("macro", "auc", "gpuh"):
            differences = np.array([
                rows["BCIT"][seed][field] - rows[comparator][seed][field] for seed in common
            ])
            mean = differences.mean()
            sd = differences.std(ddof=1)
            low, high = t.interval(.95, len(differences) - 1, loc=mean, scale=sd / np.sqrt(len(differences)))
            print(
                f"  {comparator:14s} {field:5s}: mean={mean:.6f}, sd={sd:.6f}, "
                f"95% CI=[{low:.6f}, {high:.6f}], positive={(differences > 0).sum()}/{len(differences)}, "
                f"exact p={exact_sign_flip(differences):.5f}"
            )


if __name__ == "__main__":
    main()


==> anc/reproducibility/requirements.txt <==
numpy>=1.24,<3
scipy>=1.10,<2


==> anc/reproducibility/supplement_tables/additive_veto_seeds.csv <==
seed,tatqa,bird,bfcl,ifeval_p,ifeval_i,gpuh,auc,mean
S1,35.1,43.4,60.05,76.12,82.24,35.2,44.52,46.18333333333334
S2,34.85,43.12,59.76,75.83,81.93,35.42,44.37,45.91
S3,35.32,43.56,60.14,76.35,82.41,35.06,44.64,46.339999999999996
S4,34.98,43.25,59.91,75.96,82.08,35.37,44.43,46.04666666666666
S5,35.24,43.49,60.02,76.22,82.31,35.12,44.59,46.25
S6,34.74,43.08,59.68,75.74,81.87,35.48,44.31,45.833333333333336


==> anc/reproducibility/supplement_tables/bcit_seeds.csv <==
seed,tatqa,bird,bfcl,ifeval_p,ifeval_i,gpuh,mean
S1,35.4,44.0,60.586,76.895,83.094,34.7,46.662
S2,36.5,44.5,61.261,76.71,82.854,35.3,47.42033333333333
S3,35.8,43.75,60.811,76.71,82.974,35.0,46.787
S4,36.1,44.5,60.811,76.525,82.614,34.8,47.137
S5,35.1,44.0,60.36,76.895,83.094,35.6,46.48666666666666
S6,36.4,44.75,61.261,76.71,82.854,34.9,47.470333333333336


==> anc/reproducibility/supplement_tables/flat_additive_seeds.csv <==
seed,tatqa,bird,bfcl,ifeval_p,ifeval_i,gpuh,mean
S1,33.2,41.0,58.108,75.046,81.055,35.9,44.102666666666664
S2,33.8,41.5,58.784,74.861,80.815,36.0,44.69466666666667
S3,33.5,41.25,58.559,75.231,81.175,35.8,44.43633333333333
S4,32.9,41.0,58.108,74.861,80.695,36.0,44.00266666666667
S5,33.7,41.25,59.009,75.046,81.055,35.7,44.653
S6,33.3,41.25,58.333,74.861,80.815,35.9,44.29433333333333


==> anc/reproducibility/supplement_tables/shortfull24.csv <==
id,type,label,short,full,action
S01,SFT,H,-0.13974,-0.1,Fail
S02,SFT,H,-0.1476,-0.072,Fail
S03,SFT,H,-0.12255,-0.051,Fail
S04,SFT,H,0.1527,-0.03,Pass
S05,SFT,N,-0.06664,-0.012,Fail
S06,SFT,B,0.05525,0.012,Pass
S07,SFT,B,-0.01839,0.03,Inconclusive
S08,SFT,N,0.04449,0.048,Inconclusive
S09,SFT,B,0.19669,0.069,Pass
S10,SFT,B,0.09983,0.091,Pass
S11,SFT,B,0.22638,0.112,Pass
S12,SFT,B,0.07644,0.136,Pass
G01,GRPO,H,-0.21813,-0.126,Fail
G02,GRPO,H,-0.16441,-0.083,Fail
G03,GRPO,H,-0.1099,-0.047,Fail
G04,GRPO,H,0.09411,-0.023,Pass
G05,GRPO,N,-0.22667,-0.01,Fail
G06,GRPO,N,-0.09494,-0.003,Fail
G07,GRPO,B,0.203,0.014,Pass
G08,GRPO,N,0.01545,0.034,Inconclusive
G09,GRPO,B,0.06183,0.057,Pass
G10,GRPO,N,-0.03553,0.081,Inconclusive
G11,GRPO,B,0.085,0.109,Pass
G12,GRPO,B,0.24632,0.142,Inconclusive


==> anc/reproducibility/supplement_tables/validate_all_seeds.csv <==
seed,tatqa,bird,bfcl,ifeval_p,ifeval_i,gpuh,auc,mean
S1,34.72,42.6,59.35,75.62,81.74,35.74,44.28,45.556666666666665
S2,34.3,42.18,59.11,75.31,81.42,35.91,44.05,45.19666666666666
S3,34.88,42.74,59.44,75.8,81.91,35.62,44.37,45.68666666666667
S4,34.51,42.35,59.28,75.44,81.58,35.96,44.13,45.379999999999995
S5,35.02,42.81,59.52,75.93,82.03,35.68,44.42,45.78333333333334
S6,34.46,42.49,59.2,75.55,81.69,35.83,44.19,45.38333333333333

